Two-loop MHV Form Factors from the Periodic Wilson Loop

We discuss how to compute maximal-helicity-violating (MHV) form factors for the chiral part of the stress-tensor supermultiplet from periodic light-like polygon Wilson loops in planar $\mathcal N=4$ super Yang-Mills theory beyond the one-loop level. We show that the periodicity imposes path ordering on points on different edges, which explains the appearance of square roots coming from non-planar Feynman diagrams. Taking such diagrams into account, we provide the integrand of the two-loop $n$-particle MHV form factor, compute all diagrams, prove the cancellation of divergences and finally compute the two-loop 5-particle and 6-particle form factors as examples.

==> anc/Curtain_1_diag_128.m <==
(*
the funtion of the regulated C_1 diagram: three edges are [x_1,x_2], [x_2,x_3], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G is the Goncharov polylogarithm.
*)

G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{(X[1, 9]*X[2, 8] - X[1, 8]*X[2, 9])/(X[2, 8]*(-X[1, 8] + X[1, 9] + 
       X[2, 8] - X[2, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[2, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*G[{0, 1}, 1] + 
 G[{(1 - X[2, 8])^(-1)}, 1]^2*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 (G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]^2*
   G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1])/
  2 - G[{(1 - X[2, 9])^(-1)}, 1]^2*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 (G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]^2*
   G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1])/
  2 - G[{0, 1}, 1]*G[{0, (X[1, 9]*X[2, 8] - X[1, 8]*X[2, 9])/
     (X[2, 8]*(-X[1, 8] + X[1, 9] + X[2, 8] - X[2, 9]))}, 1] + 
 G[{0, 1}, 1]*G[{0, (-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[2, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] - G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] + G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{0, 1, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{0, 1, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 
   1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0}, 
   1] - G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0}, 
   1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0}, 
   1] + G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0}, 
   1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 1}, 
   1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 1}, 
   1] + 2*G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] - 
 G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] - 2*G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] + 
 G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] - 
 2*G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] + 
 2*G[{0, 0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] - 
 G[{0, 1, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] + 
 G[{0, 1, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] - 
 2*G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0, 
    -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] + 
 2*G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0, 
    -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] - 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 1, 
   -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] + 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 1, 
   -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1] - 
 2*G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 8]/(X[1, 8] - X[2, 8])), 0}, 1] - 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 8]/(X[1, 8] - X[2, 8])), 1}, 1] + 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 8]/(X[1, 8] - X[2, 8])), -(X[2, 8]/(X[1, 8] - X[2, 8]))}, 1] + 
 2*G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -(X[2, 9]/(X[1, 9] - X[2, 9])), 0}, 1] + 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 9]/(X[1, 9] - X[2, 9])), 1}, 1] - 
 G[{0, -((X[2, 8] - X[2, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -(X[2, 9]/(X[1, 9] - X[2, 9])), -(X[2, 9]/(X[1, 9] - X[2, 9]))}, 1]


==> anc/Curtain_1_diag_148.m <==
(*
the funtion of the finite C_1 diagram: three edges are [x_1,x_2], [x_4,x_5], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G is the Goncharov polylogarithm.
*)

G[{(1 - X[1, 4])^(-1)}, 1]*G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[1, 5])^(-1)}, 1]*G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[1, 4])^(-1)}, 1]*G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 5])^(-1)}, 1]*G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1] - G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1] - G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1] + G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1] - G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 5])^(-1)}, 1]*G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 4])^(-1)}, 1]*G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[1, 5])^(-1)}, 1]*G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] - G[{(1 - X[1, 5])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] - G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] + G[{(1 - X[1, 5])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] - G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[2, 4]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 5]/(X[1, 5] - X[2, 5]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1] + G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 4]/(X[1, 4] - X[2, 4])}, 1] + G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1] - G[{(1 - X[1, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 5]/(X[1, 5] - X[2, 5])}, 1] - G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] + G[{(1 - X[1, 5])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[2, 8])}, 1] + G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] - G[{(1 - X[1, 5])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 9]/(X[1, 9] - X[2, 9])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 4]/(X[1, 4] - X[2, 4]), -((-X[1, 8] + X[1, 9])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[1, 8]/(X[1, 8] - X[2, 8])}, 
  1] + G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 4]/(X[1, 4] - X[2, 4]), -((-X[1, 8] + X[1, 9])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[1, 9]/(X[1, 9] - X[2, 9])}, 
  1] + G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 5]/(X[1, 5] - X[2, 5]), -((-X[1, 8] + X[1, 9])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[1, 8]/(X[1, 8] - X[2, 8])}, 
  1] - G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 5]/(X[1, 5] - X[2, 5]), -((-X[1, 8] + X[1, 9])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[1, 9]/(X[1, 9] - X[2, 9])}, 
  1] - G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 4]/(X[1, 4] - X[2, 4]), X[1, 8]/(X[1, 8] - X[2, 8])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 4]/(X[1, 4] - X[2, 4]), X[1, 9]/(X[1, 9] - X[2, 9])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 5]/(X[1, 5] - X[2, 5]), X[1, 8]/(X[1, 8] - X[2, 8])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 5]/(X[1, 5] - X[2, 5]), X[1, 9]/(X[1, 9] - X[2, 9])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 8]/(X[1, 8] - X[2, 8]), X[1, 4]/(X[1, 4] - X[2, 4])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 8]/(X[1, 8] - X[2, 8]), X[1, 5]/(X[1, 5] - X[2, 5])}, 1] + 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 9]/(X[1, 9] - X[2, 9]), X[1, 4]/(X[1, 4] - X[2, 4])}, 1] - 
 G[{-((-X[1, 4] + X[1, 5])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 9]/(X[1, 9] - X[2, 9]), X[1, 5]/(X[1, 5] - X[2, 5])}, 1]


==> anc/Curtain_2_diag_128.m <==
(*
the funtion of the regulated C_2 diagram: three edges are [x_1,x_2], [x_2,x_3], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G is the Goncharov polylogarithm.
*)

G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{(X[2, 9]*X[3, 8] - X[2, 8]*X[3, 9])/(X[2, 9]*(-X[2, 8] + X[2, 9] + 
       X[3, 8] - X[3, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[2, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] + 
 G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 9]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] + 
 (G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]^2*
   G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
    1])/2 - (G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]^2*
   G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
    1])/2 - G[{0, 1}, 1]*G[{0, (X[2, 9]*X[3, 8] - X[2, 8]*X[3, 9])/
     (X[2, 9]*(-X[2, 8] + X[2, 9] + X[3, 8] - X[3, 9]))}, 1] + 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[2, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] - 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] + 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 9]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] - 
 G[{(1 - X[3, 8])^(-1)}, 1]^2*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 1] + 
 G[{(1 - X[3, 9])^(-1)}, 1]^2*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 1] + 
 G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, 0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] - G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, 0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] + G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
   1] - G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
   1] + G[{1 - (X[1, 3]*X[2, 8])/(-1 + X[1, 3]*X[2, 8])}, 1]*
  G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{1 - (X[1, 3]*X[2, 9])/(-1 + X[1, 3]*X[2, 9])}, 1]*
  G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1}, 
   1] - 2*G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] + 2*G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] - 2*G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] + 2*G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 G[{0, 0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{0, 0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + 
 G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] + 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] - 
 G[{0, -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 0}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 0}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 0, 1}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, 0}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, 1}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 0, 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, 0}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, 1}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1]


==> anc/Curtain_2_diag_148.m <==
(*
the funtion of the finite C_2 diagram: three edges are [x_1,x_2], [x_4,x_5], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G is the Goncharov polylogarithm.
*)

G[{(1 - X[1, 4])^(-1)}, 1]*G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] - 
 G[{(1 - X[2, 4])^(-1)}, 1]*G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] - 
 G[{(1 - X[1, 4])^(-1)}, 1]*G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] + 
 G[{(1 - X[2, 4])^(-1)}, 1]*G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] + 
 G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[1, 5]), -((-X[4, 8] + X[4, 9])/
      (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] - 
 G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[1, 4]/(X[1, 4] - X[1, 5]), -((-X[4, 8] + X[4, 9])/
      (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] - 
 G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[2, 4]/(X[2, 4] - X[2, 5]), -((-X[4, 8] + X[4, 9])/
      (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] + 
 G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    X[2, 4]/(X[2, 4] - X[2, 5]), -((-X[4, 8] + X[4, 9])/
      (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9]))}, 1] + 
 G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[1, 4]/(X[1, 4] - X[1, 5])}, 1] - G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[1, 4]/(X[1, 4] - X[1, 5])}, 1] - G[{(1 - X[4, 8])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[2, 4]/(X[2, 4] - X[2, 5])}, 1] + G[{(1 - X[4, 9])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[2, 4]/(X[2, 4] - X[2, 5])}, 1] + G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[4, 8]/(X[4, 8] - X[5, 8])}, 1] - G[{(1 - X[2, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[4, 8]/(X[4, 8] - X[5, 8])}, 1] - G[{(1 - X[1, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[4, 9]/(X[4, 9] - X[5, 9])}, 1] + G[{(1 - X[2, 4])^(-1)}, 1]*
  G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
    -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
    X[4, 9]/(X[4, 9] - X[5, 9])}, 1] + 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 4]/(X[1, 4] - X[1, 5]), -((-X[4, 8] + X[4, 9])/
     (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), X[4, 8]/(X[4, 8] - X[5, 8])}, 
  1] - G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[1, 4]/(X[1, 4] - X[1, 5]), -((-X[4, 8] + X[4, 9])/
     (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), X[4, 9]/(X[4, 9] - X[5, 9])}, 
  1] - G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[2, 4]/(X[2, 4] - X[2, 5]), -((-X[4, 8] + X[4, 9])/
     (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), X[4, 8]/(X[4, 8] - X[5, 8])}, 
  1] + G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   X[2, 4]/(X[2, 4] - X[2, 5]), -((-X[4, 8] + X[4, 9])/
     (X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), X[4, 9]/(X[4, 9] - X[5, 9])}, 
  1] + G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[1, 4]/(X[1, 4] - X[1, 5]), X[4, 8]/(X[4, 8] - X[5, 8])}, 1] - 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[1, 4]/(X[1, 4] - X[1, 5]), X[4, 9]/(X[4, 9] - X[5, 9])}, 1] - 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[2, 4]/(X[2, 4] - X[2, 5]), X[4, 8]/(X[4, 8] - X[5, 8])}, 1] + 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[2, 4]/(X[2, 4] - X[2, 5]), X[4, 9]/(X[4, 9] - X[5, 9])}, 1] + 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[4, 8]/(X[4, 8] - X[5, 8]), X[1, 4]/(X[1, 4] - X[1, 5])}, 1] - 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[4, 8]/(X[4, 8] - X[5, 8]), X[2, 4]/(X[2, 4] - X[2, 5])}, 1] - 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[4, 9]/(X[4, 9] - X[5, 9]), X[1, 4]/(X[1, 4] - X[1, 5])}, 1] + 
 G[{-((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])), 
   -((-X[4, 8] + X[4, 9])/(X[4, 8] - X[4, 9] - X[5, 8] + X[5, 9])), 
   X[4, 9]/(X[4, 9] - X[5, 9]), X[2, 4]/(X[2, 4] - X[2, 5])}, 1]


==> anc/FF52L_alphabet.m <==
(*
    The 135-letter alphabet of FF52L.

    We use spinor helicity formalism to avoid epsilon(pi,pj,pk,pl), where
       ab: spinor angle bracket in spinor helicity formalism
       sb: spinor square bracket in spinor helicity formalism
       p[i,j] := (pi+pj)^2 = 2*pi.pj = - ab[i,j]*sb[i,j] !!!!

    our alphabet is organized as follows:

    ar are rational letters; (12 seeds, ar[1,i] is u[i], ar[2,i] = v[i], ar[3,i] = w[i])
    b are letters with epsilon(pi,pj,pk,pl); (5 seeds)
    c is one-loop algebraic letter; (6 seeds)
    d is two-loop algebraic letter (sigma5); (4 seeds)
    so 135 = 12*5 + 5*5 + 6*5 + 4*5

    all ar,a,b,c,d is defined in terms of a[i], which is defined in 
    the variable `areplist' below.
    
    for head = ar, b, c, d:
    head[a, b+1] is the cyclic permutation of head[a, b] for p_i->p_{i+1} in 
    the positive region (where OPE vars {F_i,S_i,T_i} are positive)

    {c[i,1], i=1..6} have the same square root.
    {d[i,1], i=1..4} have the same square root.

    In a[i], XX[{u,v},w] is an irrational letter, which is defined as
       XX[{u,v},b] := dlog[((z[{u,v}]-b)/(zb[{u,v}]-b)],
    where z[{u,v}] and zb[{u,v}] are solutions of equations: 
       z*zb = u and (1-z)*(1-zb) = v,
    or equivalently, 
       z[u,v]  := (1 + u - v + Sqrt[-4*u + (-1 - u + v)^2])/2
       zb[u,v] := (1 + u - v - Sqrt[-4*u + (-1 - u + v)^2])/2

    The 3D limit will take 
        b[i,j] = 0 and 
        c[4,i] = c[5,i] and c[3,i] - c[5,i] + c[6,i] = 0 for i=1..5;
*)

FF52Lalphabet = {ar[1, 1] -> a[1] - a[24], ar[1, 2] -> a[4] - a[24], 
 ar[1, 3] -> a[8] - a[24], ar[1, 4] -> a[16] - a[24], 
 ar[1, 5] -> a[2] - a[24], ar[2, 1] -> a[5] - a[24], 
 ar[2, 2] -> a[9] - a[24], ar[2, 3] -> a[21] - a[24], 
 ar[2, 4] -> a[17] - a[24], ar[2, 5] -> a[6] - a[24], 
 ar[3, 1] -> a[10] - a[24], ar[3, 2] -> a[23] - a[24], 
 ar[3, 3] -> a[22] - a[24], ar[3, 4] -> a[18] - a[24], 
 ar[3, 5] -> a[13] - a[24], ar[4, 1] -> a[3] - a[24], 
 ar[4, 2] -> a[7] - a[24], ar[4, 3] -> a[14] - a[24], 
 ar[4, 4] -> a[19] - a[24], ar[4, 5] -> a[20] - a[24], 
 ar[5, 1] -> a[11] - 2*a[24], ar[5, 2] -> -2*a[24] + a[40], 
 ar[5, 3] -> -2*a[24] + a[27], ar[5, 4] -> -2*a[24] + a[43], 
 ar[5, 5] -> a[15] - 2*a[24], ar[6, 1] -> a[12] - 2*a[24], 
 ar[6, 2] -> -2*a[24] + a[36], ar[6, 3] -> -2*a[24] + a[48], 
 ar[6, 4] -> -2*a[24] + a[45], ar[6, 5] -> -2*a[24] + a[28], 
 ar[7, 1] -> -2*a[24] + a[25], ar[7, 2] -> -2*a[24] + a[33], 
 ar[7, 3] -> -2*a[24] + a[53], ar[7, 4] -> -2*a[24] + a[38], 
 ar[7, 5] -> -2*a[24] + a[32], ar[8, 1] -> -2*a[24] + a[26], 
 ar[8, 2] -> -2*a[24] + a[29], ar[8, 3] -> -2*a[24] + a[41], 
 ar[8, 4] -> -2*a[24] + a[37], ar[8, 5] -> -2*a[24] + a[54], 
 ar[9, 1] -> -2*a[24] + a[30], ar[9, 2] -> -2*a[24] + a[44], 
 ar[9, 3] -> -2*a[24] + a[35], ar[9, 4] -> -2*a[24] + a[34], 
 ar[9, 5] -> -2*a[24] + a[42], ar[10, 1] -> -3*a[24] + a[31], 
 ar[10, 2] -> -3*a[24] + a[47], ar[10, 3] -> -3*a[24] + a[39], 
 ar[10, 4] -> -3*a[24] + a[59], ar[10, 5] -> -3*a[24] + a[56], 
 ar[11, 1] -> -3*a[24] + a[46], ar[11, 2] -> -3*a[24] + a[50], 
 ar[11, 3] -> -3*a[24] + a[52], ar[11, 4] -> -3*a[24] + a[61], 
 ar[11, 5] -> -3*a[24] + a[57], ar[12, 1] -> -3*a[24] + a[49], 
 ar[12, 2] -> -3*a[24] + a[58], ar[12, 3] -> -3*a[24] + a[60], 
 ar[12, 4] -> -3*a[24] + a[51], ar[12, 5] -> -3*a[24] + a[55], 
 b[1, 1] -> a[71] - a[88], b[1, 2] -> a[76] + a[87], 
 b[1, 3] -> a[65] - a[86], b[1, 4] -> a[68] + a[78], 
 b[1, 5] -> a[77] + a[89], b[2, 1] -> a[82] - a[84]/2 - a[90]/2, 
 b[2, 2] -> -a[72] + a[73]/2 + a[79]/2, 
 b[2, 3] -> -a[83] + a[84]/2 + a[91]/2, 
 b[2, 4] -> -a[67] - a[79]/2 + a[90]/2, b[2, 5] -> a[70] - a[73]/2 - a[91]/2, 
 b[3, 1] -> a[65] + a[84]/2 - a[90]/2, b[3, 2] -> a[73]/2 + a[78] - a[79]/2, 
 b[3, 3] -> a[84]/2 + a[89] - a[91]/2, b[3, 4] -> a[71] - a[79]/2 - a[90]/2, 
 b[3, 5] -> a[73]/2 + a[87] - a[91]/2, b[4, 1] -> a[73] - 2*a[81] + a[90], 
 b[4, 2] -> 2*a[66] - a[73] + a[84], b[4, 3] -> 2*a[74] - a[79] - a[84], 
 b[4, 4] -> a[79] + 2*a[85] - a[91], b[4, 5] -> 2*a[75] - a[90] + a[91], 
 b[5, 1] -> a[63] + a[81] - a[90], b[5, 2] -> a[62] - a[66] + a[73], 
 b[5, 3] -> a[64] - a[74] + a[84], b[5, 4] -> a[69] - a[79] - a[85], 
 b[5, 5] -> -a[75] + a[80] - a[91], c[1, 1] -> a[92], c[1, 2] -> a[123], 
 c[1, 3] -> a[106], c[1, 4] -> a[99], c[1, 5] -> a[130], c[2, 1] -> a[93], 
 c[2, 2] -> a[124], c[2, 3] -> a[107], c[2, 4] -> a[99] - a[100], 
 c[2, 5] -> a[130] - a[131], c[3, 1] -> a[95], c[3, 2] -> a[127], 
 c[3, 3] -> a[111], c[3, 4] -> a[99] - a[105], c[3, 5] -> a[130] - a[133], 
 c[4, 1] -> a[97], c[4, 2] -> a[129], c[4, 3] -> a[109], 
 c[4, 4] -> -2*a[99] + a[101] + a[102] + a[103], 
 c[4, 5] -> -2*a[130] + a[132] + a[134] + a[136], c[5, 1] -> a[94] - a[98], 
 c[5, 2] -> a[125] - a[126], c[5, 3] -> a[108] - a[110], 
 c[5, 4] -> 2*a[99] - a[101] - a[104] - a[105], 
 c[5, 5] -> 2*a[130] - a[132] - a[133] - a[135], c[6, 1] -> a[96] - a[98], 
 c[6, 2] -> -a[126] + a[128], c[6, 3] -> -a[110] + a[112], 
 c[6, 4] -> 3*a[99] - 2*a[101] - a[102] - a[104] - a[105], 
 c[6, 5] -> 3*a[130] - 2*a[132] - a[133] - a[134] - a[135], 
 d[1, 1] -> a[115], d[1, 2] -> a[149], d[1, 3] -> a[144], d[1, 4] -> a[140], 
 d[1, 5] -> a[121], d[2, 1] -> a[113] - a[117], d[2, 2] -> -a[147] + a[148], 
 d[2, 3] -> a[142] - a[145], d[2, 4] -> a[137] - a[141], 
 d[2, 5] -> -a[118] + a[119], d[3, 1] -> a[114] - a[117], 
 d[3, 2] -> a[148] - a[150], d[3, 3] -> a[143] - a[145], 
 d[3, 4] -> a[138] - a[141], d[3, 5] -> a[119] - a[122], 
 d[4, 1] -> a[116] - a[117], d[4, 2] -> -a[150] + a[151], 
 d[4, 3] -> -a[145] + a[146], d[4, 4] -> a[139] - a[141], 
 d[4, 5] -> a[120] - a[122]};

areplist = {a[1] -> dlog[p[1, 2]], a[2] -> dlog[p[1, 5]], 
 a[3] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]], a[4] -> dlog[p[2, 3]], 
 a[5] -> dlog[p[1, 2] + p[1, 3] + p[2, 3]], 
 a[6] -> dlog[p[1, 2] + p[1, 5] + p[2, 5]], 
 a[7] -> dlog[p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]], a[8] -> dlog[p[3, 4]], 
 a[9] -> dlog[p[2, 3] + p[2, 4] + p[3, 4]], 
 a[10] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4]], 
 a[11] -> dlog[-(p[1, 4]*p[2, 3]) + (p[1, 2] + p[1, 3])*(p[2, 4] + p[3, 4])], 
 a[12] -> dlog[p[1, 5]*(p[2, 3] + p[2, 4]) + 
    p[1, 2]*(p[2, 3] + p[2, 4] + p[3, 4]) + 
    p[2, 5]*(p[2, 3] + p[2, 4] + p[3, 4])], 
 a[13] -> dlog[p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + p[3, 5]], 
 a[14] -> dlog[p[1, 3] + p[2, 3] + p[3, 4] + p[3, 5]], 
 a[15] -> dlog[-(p[1, 5]*p[2, 3]) - p[2, 3]*p[2, 5] - 
    p[1, 3]*(p[1, 5] + p[2, 5]) + p[1, 2]*p[3, 5]], a[16] -> dlog[p[4, 5]], 
 a[17] -> dlog[p[1, 4] + p[1, 5] + p[4, 5]], 
 a[18] -> dlog[p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + p[4, 5]], 
 a[19] -> dlog[p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]], 
 a[20] -> dlog[p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]], 
 a[21] -> dlog[p[3, 4] + p[3, 5] + p[4, 5]], 
 a[22] -> dlog[p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + p[4, 5]], 
 a[23] -> dlog[p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]], 
 a[24] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + 
    p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]], 
 a[25] -> dlog[-(p[1, 5]*p[2, 3]) - p[1, 5]*p[2, 4] - p[1, 5]*p[2, 5] - 
    p[1, 3]*(p[2, 3] + p[2, 4] + p[2, 5]) - 
    p[1, 4]*(p[2, 3] + p[2, 4] + p[2, 5]) + p[1, 2]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 2]*p[4, 5]], 
 a[26] -> dlog[-(p[1, 5]*p[2, 3]) - p[1, 5]*p[2, 4] - p[2, 3]*p[2, 5] - 
    p[2, 4]*p[2, 5] - p[1, 3]*(p[1, 5] + p[2, 5]) - 
    p[1, 4]*(p[1, 5] + p[2, 5]) - p[1, 5]*p[3, 4] - p[2, 5]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 2]*p[4, 5]], 
 a[27] -> dlog[-(p[1, 4]*(p[3, 4] + p[3, 5])) - p[1, 5]*(p[3, 4] + p[3, 5]) + 
    p[1, 3]*p[4, 5]], a[28] -> dlog[(p[1, 4] + p[1, 5])*p[2, 3] + 
    p[1, 2]*(p[1, 4] + p[1, 5] + p[4, 5]) + 
    p[1, 3]*(p[1, 4] + p[1, 5] + p[4, 5])], 
 a[29] -> dlog[-(p[1, 4]*p[2, 3]) - p[1, 5]*p[2, 3] + 
    (p[1, 2] + p[1, 3])*(p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])], 
 a[30] -> dlog[-(p[1, 4]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5])) - 
    p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5]) + 
    (p[1, 2] + p[1, 3])*p[4, 5]], 
 a[31] -> dlog[p[1, 4]^2*p[2, 3] + p[1, 5]^2*p[2, 3] - 
    (p[1, 2] + p[1, 3])*p[1, 5]*(p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5]) + 
    p[1, 4]*(2*p[1, 5]*p[2, 3] - (p[1, 2] + p[1, 3])*(p[2, 4] + p[2, 5] + 
        p[3, 4] + p[3, 5])) + (p[1, 2] + p[1, 3])^2*p[4, 5]], 
 a[32] -> dlog[-(p[1, 5]*(p[2, 3] + p[2, 4] + p[3, 4])) + 
    (p[1, 2] + p[1, 3] + p[1, 4])*(p[2, 5] + p[3, 5] + p[4, 5])], 
 a[33] -> dlog[p[1, 4]*p[2, 3] + p[1, 5]*p[2, 3] - p[1, 3]*p[2, 4] - 
    p[1, 3]*p[2, 5] - p[2, 4]*p[3, 4] - p[2, 5]*p[3, 4] - p[2, 4]*p[3, 5] - 
    p[2, 5]*p[3, 5] - p[1, 2]*(p[1, 3] + p[3, 4] + p[3, 5]) + 
    p[2, 3]*p[4, 5]], a[34] -> dlog[p[1, 4]*p[2, 3] - p[1, 3]*p[2, 4] - 
    p[1, 5]*p[2, 4] - p[2, 4]*p[2, 5] - p[1, 3]*p[3, 4] - p[1, 5]*p[3, 4] - 
    p[2, 5]*p[3, 4] - p[1, 2]*(p[2, 4] + p[3, 4]) - p[2, 4]*p[3, 5] - 
    p[3, 4]*p[3, 5] + p[2, 3]*p[4, 5]], 
 a[35] -> dlog[p[1, 4]*p[2, 3] + p[1, 5]*p[2, 3] + p[2, 3]*p[2, 4] + 
    p[2, 3]*p[2, 5] - p[1, 2]*p[3, 4] - p[1, 2]*p[3, 5] + p[2, 3]*p[4, 5] + 
    p[1, 3]*(p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + p[4, 5])], 
 a[36] -> dlog[p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
     (p[3, 4] + p[3, 5] + p[4, 5])], 
 a[37] -> dlog[-(p[1, 5]*p[3, 4]) - p[2, 4]*p[3, 4] - p[2, 5]*p[3, 4] - 
    p[1, 5]*p[3, 5] - p[2, 4]*p[3, 5] - p[2, 5]*p[3, 5] - 
    p[1, 2]*(p[3, 4] + p[3, 5]) - p[1, 4]*(p[3, 4] + p[3, 5]) + 
    p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5]], 
 a[38] -> dlog[-(p[2, 4]*p[2, 5]) - p[2, 5]*p[3, 4] - 
    p[1, 5]*(p[2, 4] + p[3, 4]) - p[2, 4]*p[3, 5] - p[3, 4]*p[3, 5] - 
    p[1, 4]*(p[1, 5] + p[2, 5] + p[3, 5]) + p[1, 2]*p[4, 5] + 
    p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5]], 
 a[39] -> dlog[-(p[1, 5]*p[2, 3]*p[3, 4]) - p[2, 3]*p[2, 4]*p[3, 4] - 
    p[2, 3]*p[2, 5]*p[3, 4] + p[1, 2]*p[3, 4]^2 - p[1, 5]*p[2, 3]*p[3, 5] - 
    p[2, 3]*p[2, 4]*p[3, 5] - p[2, 3]*p[2, 5]*p[3, 5] + 
    2*p[1, 2]*p[3, 4]*p[3, 5] + p[1, 2]*p[3, 5]^2 - 
    p[1, 4]*p[2, 3]*(p[3, 4] + p[3, 5]) + p[1, 3]^2*p[4, 5] + 
    p[2, 3]^2*p[4, 5] - p[1, 3]*(p[2, 4]*p[3, 4] + p[2, 5]*p[3, 4] + 
      p[2, 4]*p[3, 5] + p[2, 5]*p[3, 5] + p[1, 4]*(p[3, 4] + p[3, 5]) + 
      p[1, 5]*(p[3, 4] + p[3, 5]) - 2*p[2, 3]*p[4, 5])], 
 a[40] -> dlog[-(p[2, 5]*p[3, 4]) + (p[2, 3] + p[2, 4])*(p[3, 5] + p[4, 5])], 
 a[41] -> dlog[p[1, 5]*p[2, 3] + p[1, 5]*p[2, 4] + 
    p[1, 3]*(p[2, 3] + p[2, 4]) + p[1, 4]*(p[2, 3] + p[2, 4]) - 
    p[1, 2]*p[3, 4] - p[2, 5]*p[3, 4] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + 
    p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5]], 
 a[42] -> dlog[-(p[1, 5]*p[3, 4]) - p[2, 5]*p[3, 4] + 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4])*(p[3, 5] + p[4, 5])], 
 a[43] -> dlog[-(p[1, 5]*p[2, 4]) + p[1, 2]*(p[1, 4] + p[4, 5]) + 
    p[2, 5]*(p[1, 4] + p[4, 5])], 
 a[44] -> dlog[-(p[1, 5]*(p[2, 3] + p[2, 4])) + 
    p[1, 2]*(p[1, 3] + p[1, 4] + p[3, 4] + p[3, 5] + p[4, 5]) + 
    p[2, 5]*(p[1, 3] + p[1, 4] + p[3, 4] + p[3, 5] + p[4, 5])], 
 a[45] -> dlog[p[1, 2]*(p[3, 5] + p[4, 5]) + 
    p[1, 5]*(p[3, 4] + p[3, 5] + p[4, 5]) + 
    p[2, 5]*(p[3, 4] + p[3, 5] + p[4, 5])], 
 a[46] -> dlog[-(p[1, 3]*p[1, 5]*p[2, 4]) - p[1, 5]^2*p[2, 4] - 
    p[1, 3]*p[2, 4]*p[2, 5] - 2*p[1, 5]*p[2, 4]*p[2, 5] - p[2, 4]*p[2, 5]^2 + 
    p[1, 4]*p[2, 3]*(p[1, 5] + p[2, 5]) + p[1, 5]*p[2, 3]*p[3, 4] - 
    p[1, 3]*p[2, 5]*p[3, 4] - p[1, 5]*p[2, 5]*p[3, 4] - p[2, 5]^2*p[3, 4] - 
    p[1, 2]^2*(p[2, 4] + p[3, 4]) - p[1, 5]*p[2, 4]*p[3, 5] - 
    p[2, 4]*p[2, 5]*p[3, 5] - p[2, 5]*p[3, 4]*p[3, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[2, 3]*p[2, 5]*p[4, 5] + 
    p[1, 2]*(p[1, 4]*p[2, 3] - 2*p[1, 5]*p[2, 4] - 2*p[2, 4]*p[2, 5] - 
      p[1, 5]*p[3, 4] - 2*p[2, 5]*p[3, 4] - p[1, 3]*(p[2, 4] + p[3, 4]) - 
      p[2, 4]*p[3, 5] - p[3, 4]*p[3, 5] + p[2, 3]*p[4, 5])], 
 a[47] -> dlog[-(p[1, 5]*(p[2, 3] + p[2, 4])^2) - p[1, 2]^2*p[3, 4] + 
    p[1, 2]*(p[1, 3]*(p[2, 3] + p[2, 4]) + p[1, 4]*(p[2, 3] + p[2, 4]) - 
      2*p[2, 5]*p[3, 4] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + 
      p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5]) + 
    p[2, 5]*(p[1, 3]*(p[2, 3] + p[2, 4]) + p[1, 4]*(p[2, 3] + p[2, 4]) - 
      p[2, 5]*p[3, 4] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + p[2, 3]*p[4, 5] + 
      p[2, 4]*p[4, 5])], 
 a[48] -> dlog[p[1, 5]*(p[2, 4] + p[3, 4]) + 
    p[1, 4]*(p[2, 3] + p[2, 4] + p[3, 4]) + (p[2, 3] + p[2, 4] + p[3, 4])*
     p[4, 5]], a[49] -> dlog[-(p[1, 5]*p[2, 3]^2) - 
    2*p[1, 5]*p[2, 3]*p[2, 4] - p[1, 5]*p[2, 4]^2 - p[2, 3]^2*p[2, 5] - 
    2*p[2, 3]*p[2, 4]*p[2, 5] - p[2, 4]^2*p[2, 5] + p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 5]*p[2, 3]*p[3, 4] - p[1, 5]*p[2, 4]*p[3, 4] - 
    2*p[2, 3]*p[2, 5]*p[3, 4] - 2*p[2, 4]*p[2, 5]*p[3, 4] - 
    p[2, 5]*p[3, 4]^2 - p[1, 3]*(p[1, 5]*(p[2, 3] + p[2, 4]) + 
      p[2, 5]*(p[2, 3] + p[2, 4] + p[3, 4])) - 
    p[1, 4]*(p[1, 5]*(p[2, 3] + p[2, 4]) + 
      p[2, 5]*(p[2, 3] + p[2, 4] + p[3, 4])) + p[1, 2]*p[2, 3]*p[3, 5] + 
    p[1, 2]*p[2, 4]*p[3, 5] + p[1, 2]*p[3, 4]*p[3, 5] + 
    p[1, 2]*p[2, 3]*p[4, 5] + p[1, 2]*p[2, 4]*p[4, 5] + 
    p[1, 2]*p[3, 4]*p[4, 5]], 
 a[50] -> dlog[-(p[1, 2]^2*p[3, 5]) + 
    p[1, 2]*(p[1, 5]*p[3, 4] + p[2, 5]*p[3, 4] - 2*p[1, 3]*p[3, 5] - 
      p[1, 4]*p[3, 5] - 2*p[2, 3]*p[3, 5] - p[2, 4]*p[3, 5] - 
      p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] + p[3, 4]*p[4, 5]) - 
    (p[1, 3] + p[2, 3])*(-(p[1, 5]*p[3, 4]) - p[2, 5]*p[3, 4] + 
      (p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4])*(p[3, 5] + p[4, 5]))], 
 a[51] -> dlog[-(p[1, 2]^2*p[3, 5]) - (p[1, 5] + p[2, 5])*
     (p[2, 4]*p[3, 4] + p[2, 5]*p[3, 4] + p[2, 4]*p[3, 5] + p[2, 5]*p[3, 5] + 
      p[1, 4]*(p[3, 4] + p[3, 5]) + p[1, 5]*(p[3, 4] + p[3, 5]) - 
      p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5]) - 
    p[1, 2]*(p[1, 4]*p[3, 5] + p[2, 4]*p[3, 5] + 
      p[1, 5]*(p[3, 4] + 2*p[3, 5]) + p[2, 5]*(p[3, 4] + 2*p[3, 5]) - 
      p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - p[3, 4]*p[4, 5])], 
 a[52] -> dlog[-(p[1, 4]*(p[2, 3] + p[2, 4] + p[3, 4])*
      (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5])) - 
    p[1, 5]*((p[2, 4] + p[3, 4])*(p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5]) + 
      p[2, 3]*(p[2, 4] + p[3, 4] - p[4, 5])) + (p[1, 2] + p[1, 3])*
     (p[2, 3] + p[2, 4] + p[3, 4])*p[4, 5]], 
 a[53] -> dlog[p[2, 3]*p[2, 4] - p[1, 2]*p[3, 4] - p[1, 5]*p[3, 4] - 
    p[2, 5]*p[3, 4] + p[2, 4]*p[3, 5] + p[1, 4]*(p[2, 3] + p[3, 5]) + 
    p[2, 3]*p[4, 5] + p[3, 5]*p[4, 5] + 
    p[1, 3]*(p[1, 4] + p[2, 4] + p[4, 5])], 
 a[54] -> dlog[p[1, 4]*p[2, 3] - p[1, 5]*p[2, 4] + p[1, 4]*p[2, 5] - 
    p[1, 5]*p[3, 4] + p[1, 4]*p[3, 5] + p[2, 3]*p[4, 5] + p[2, 5]*p[4, 5] + 
    p[3, 5]*p[4, 5] + p[1, 2]*(p[1, 4] + p[4, 5]) + 
    p[1, 3]*(p[1, 4] + p[4, 5])], 
 a[55] -> dlog[p[1, 2]^2*(p[1, 4] + p[4, 5]) + 
    p[1, 3]^2*(p[1, 4] + p[4, 5]) + p[1, 3]*(-(p[1, 5]*(p[2, 4] + p[3, 4])) + 
      p[1, 4]*(2*p[2, 3] + p[2, 5] + p[3, 5]) + (p[2, 3] + p[2, 5] + p[3, 5])*
       p[4, 5]) + p[1, 2]*(-(p[1, 5]*p[2, 4]) - p[1, 5]*p[3, 4] + 
      p[1, 4]*(2*p[2, 3] + p[2, 5] + p[3, 5]) + p[2, 3]*p[4, 5] + 
      p[2, 5]*p[4, 5] + p[3, 5]*p[4, 5] + 2*p[1, 3]*(p[1, 4] + p[4, 5])) + 
    p[2, 3]*(p[1, 4]*(p[2, 3] + p[2, 5] + p[3, 5]) - 
      p[1, 5]*(p[2, 4] + p[3, 4] + p[4, 5]))], 
 a[56] -> dlog[p[1, 5]^2*p[3, 4] + p[2, 5]^2*p[3, 4] - 
    (p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4])*p[2, 5]*(p[3, 5] + p[4, 5]) + 
    p[1, 2]*(p[3, 5] + p[4, 5])^2 + p[1, 5]*(2*p[2, 5]*p[3, 4] - 
      (p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4])*(p[3, 5] + p[4, 5]))], 
 a[57] -> dlog[p[1, 4]^2*p[2, 3] + p[1, 5]^2*p[2, 3] + 
    p[1, 5]*p[2, 3]*p[2, 4] + p[1, 5]*p[2, 3]*p[2, 5] - 
    p[1, 2]*p[1, 5]*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 5] - 
    p[1, 2]*p[2, 3]*p[4, 5] + p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 2]*p[3, 4]*p[4, 5] - p[1, 2]*p[3, 5]*p[4, 5] + 
    p[1, 3]*(p[1, 4] + p[1, 5] + p[4, 5])*(p[1, 4] + p[1, 5] + p[2, 4] + 
      p[2, 5] + p[4, 5]) + p[1, 4]*(2*p[1, 5]*p[2, 3] - 
      p[1, 2]*(p[3, 4] + p[3, 5]) + p[2, 3]*(p[2, 4] + p[2, 5] + p[4, 5]))], 
 a[58] -> dlog[p[1, 2]*p[2, 4]*p[3, 4] + p[1, 3]*p[2, 4]*p[3, 4] + 
    p[1, 2]*p[2, 5]*p[3, 4] + p[1, 3]*p[2, 5]*p[3, 4] + p[1, 2]*p[3, 4]^2 + 
    p[1, 3]*p[3, 4]^2 + p[1, 2]*p[2, 4]*p[3, 5] + p[1, 3]*p[2, 4]*p[3, 5] + 
    p[1, 2]*p[2, 5]*p[3, 5] + p[1, 3]*p[2, 5]*p[3, 5] + 
    2*p[1, 2]*p[3, 4]*p[3, 5] + 2*p[1, 3]*p[3, 4]*p[3, 5] + 
    p[1, 2]*p[3, 5]^2 + p[1, 3]*p[3, 5]^2 - p[1, 2]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 5]*p[4, 5] + 
    p[1, 2]*p[3, 4]*p[4, 5] + 2*p[1, 3]*p[3, 4]*p[4, 5] + 
    p[1, 2]*p[3, 5]*p[4, 5] + 2*p[1, 3]*p[3, 5]*p[4, 5] + p[1, 3]*p[4, 5]^2 - 
    p[1, 4]*p[2, 3]*(p[3, 4] + p[3, 5] + p[4, 5]) - 
    p[1, 5]*p[2, 3]*(p[3, 4] + p[3, 5] + p[4, 5])], 
 a[59] -> dlog[p[1, 4]^2*p[2, 3] + p[1, 5]*(p[2, 4] + p[3, 4])^2 - 
    p[1, 4]*(p[2, 4]*p[2, 5] + p[2, 5]*p[3, 4] + 
      p[1, 2]*(p[2, 4] + p[3, 4]) + p[1, 3]*(p[2, 4] + p[3, 4]) + 
      p[2, 4]*p[3, 5] + p[3, 4]*p[3, 5] - 2*p[2, 3]*p[4, 5]) + 
    p[4, 5]*(-(p[2, 4]*p[2, 5]) - p[2, 5]*p[3, 4] - 
      p[1, 2]*(p[2, 4] + p[3, 4]) - p[1, 3]*(p[2, 4] + p[3, 4]) - 
      p[2, 4]*p[3, 5] - p[3, 4]*p[3, 5] + p[2, 3]*p[4, 5])], 
 a[60] -> dlog[p[1, 5]^2*p[2, 4] + p[1, 4]^2*(p[2, 3] + p[2, 4]) - 
    p[1, 2]*p[1, 5]*p[3, 4] - p[1, 5]*p[2, 3]*p[3, 4] - 
    p[1, 5]*p[2, 5]*p[3, 4] + p[1, 5]*p[2, 4]*p[3, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + 2*p[1, 5]*p[2, 4]*p[4, 5] - 
    p[1, 2]*p[3, 4]*p[4, 5] - p[2, 5]*p[3, 4]*p[4, 5] + 
    p[2, 3]*p[3, 5]*p[4, 5] + p[2, 4]*p[3, 5]*p[4, 5] + p[2, 3]*p[4, 5]^2 + 
    p[2, 4]*p[4, 5]^2 + p[1, 4]*(p[1, 5]*(p[2, 3] + 2*p[2, 4]) - 
      p[1, 2]*p[3, 4] - p[2, 5]*p[3, 4] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + 
      2*p[2, 3]*p[4, 5] + 2*p[2, 4]*p[4, 5]) + 
    p[1, 3]*(p[1, 5]*p[2, 4] + p[1, 4]*(p[2, 3] + p[2, 4]) + 
      (p[2, 3] + p[2, 4])*p[4, 5])], 
 a[61] -> dlog[(p[3, 4] + p[3, 5] + p[4, 5])*
     (-(p[1, 5]*(p[2, 3] + p[2, 4])) + p[2, 5]*(p[1, 3] + p[1, 4] + p[3, 4] + 
        p[3, 5] + p[4, 5])) + p[1, 2]*(-(p[1, 5]*p[3, 4]) + 
      (p[3, 5] + p[4, 5])*(p[1, 3] + p[1, 4] + p[3, 4] + p[3, 5] + 
        p[4, 5]))], a[62] -> dlog[ab[1, 2]/sb[1, 2]], 
 a[63] -> dlog[ab[1, 5]/sb[1, 5]], a[64] -> dlog[ab[2, 3]/sb[2, 3]], 
 a[65] -> dlog[(-(ab[2, 5]*(p[2, 3] + p[2, 4] + p[3, 4])) + 
     ab[1, 5]*(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4]))/
    (ab[1, 3]*sb[1, 5]*sb[2, 3] + ab[1, 4]*sb[1, 5]*sb[2, 4] - 
     (p[2, 3] + p[2, 4] + p[3, 4])*sb[2, 5])], 
 a[66] -> dlog[(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4] + ab[2, 5]*sb[1, 5])/
    (ab[1, 3]*sb[2, 3] + ab[1, 4]*sb[2, 4] + ab[1, 5]*sb[2, 5])], 
 a[67] -> dlog[(ab[1, 5]*sb[1, 3] + ab[2, 5]*sb[2, 3])/
    (ab[1, 3]*sb[1, 5] + ab[2, 3]*sb[2, 5])], 
 a[68] -> dlog[(-(p[4, 5]*sb[1, 3]) + ab[1, 4]*sb[1, 3]*sb[1, 4] + 
     ab[1, 5]*sb[1, 3]*sb[1, 5] + ab[2, 4]*sb[1, 4]*sb[2, 3] + 
     ab[2, 5]*sb[1, 5]*sb[2, 3])/
    (ab[1, 3]*(-p[4, 5] + ab[1, 4]*sb[1, 4] + ab[1, 5]*sb[1, 5]) + 
     ab[2, 3]*(ab[1, 4]*sb[2, 4] + ab[1, 5]*sb[2, 5]))], 
 a[69] -> dlog[ab[3, 4]/sb[3, 4]], 
 a[70] -> dlog[(ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3])/
    (ab[1, 2]*sb[2, 4] + ab[1, 3]*sb[3, 4])], 
 a[71] -> dlog[(-(ab[3, 5]*(p[1, 2] + p[1, 5] + p[2, 5])) + 
     ab[3, 4]*(ab[1, 5]*sb[1, 4] + ab[2, 5]*sb[2, 4]))/
    (ab[1, 4]*sb[1, 5]*sb[3, 4] + ab[2, 4]*sb[2, 5]*sb[3, 4] - 
     (p[1, 2] + p[1, 5] + p[2, 5])*sb[3, 5])], 
 a[72] -> dlog[(ab[3, 4]*sb[1, 4] + ab[3, 5]*sb[1, 5])/
    (ab[1, 4]*sb[3, 4] + ab[1, 5]*sb[3, 5])], 
 a[73] -> dlog[(ab[2, 4]*sb[1, 2]*sb[1, 4] + ab[3, 4]*sb[1, 3]*sb[1, 4] + 
     (ab[2, 5]*sb[1, 2] + ab[3, 5]*sb[1, 3])*sb[1, 5])/
    (ab[1, 2]*(ab[1, 4]*sb[2, 4] + ab[1, 5]*sb[2, 5]) + 
     ab[1, 3]*(ab[1, 4]*sb[3, 4] + ab[1, 5]*sb[3, 5]))], 
 a[74] -> dlog[(ab[1, 3]*sb[1, 2] + ab[3, 4]*sb[2, 4] + ab[3, 5]*sb[2, 5])/
    (ab[1, 2]*sb[1, 3] + ab[2, 4]*sb[3, 4] + ab[2, 5]*sb[3, 5])], 
 a[75] -> dlog[(ab[1, 5]*sb[1, 4] + ab[2, 5]*sb[2, 4] + ab[3, 5]*sb[3, 4])/
    (ab[1, 4]*sb[1, 5] + ab[2, 4]*sb[2, 5] + ab[3, 4]*sb[3, 5])], 
 a[76] -> dlog[(-(p[2, 3]*sb[1, 4]) + ab[2, 4]*sb[1, 4]*sb[2, 4] + 
     ab[2, 5]*sb[1, 5]*sb[2, 4] + ab[3, 4]*sb[1, 4]*sb[3, 4] + 
     ab[3, 5]*sb[1, 5]*sb[3, 4])/
    (ab[1, 4]*(-p[2, 3] + ab[2, 4]*sb[2, 4] + ab[3, 4]*sb[3, 4]) + 
     ab[1, 5]*(ab[2, 4]*sb[2, 5] + ab[3, 4]*sb[3, 5]))], 
 a[77] -> dlog[(-(p[1, 5]*sb[2, 4]) + ab[1, 2]*sb[1, 2]*sb[2, 4] + 
     ab[2, 5]*sb[2, 4]*sb[2, 5] + ab[1, 3]*sb[1, 2]*sb[3, 4] + 
     ab[3, 5]*sb[2, 5]*sb[3, 4])/
    (ab[2, 4]*(-p[1, 5] + ab[1, 2]*sb[1, 2] + ab[2, 5]*sb[2, 5]) + 
     ab[3, 4]*(ab[1, 2]*sb[1, 3] + ab[2, 5]*sb[3, 5]))], 
 a[78] -> dlog[(ab[1, 3]*(p[3, 4] + p[3, 5] + p[4, 5]) - 
     ab[1, 2]*(ab[3, 4]*sb[2, 4] + ab[3, 5]*sb[2, 5]))/
    (p[3, 4]*sb[1, 3] + p[3, 5]*sb[1, 3] + p[4, 5]*sb[1, 3] - 
     ab[2, 4]*sb[1, 2]*sb[3, 4] - ab[2, 5]*sb[1, 2]*sb[3, 5])], 
 a[79] -> dlog[(ab[1, 3]*(ab[3, 4]*sb[1, 4] + ab[3, 5]*sb[1, 5]) + 
     ab[2, 3]*(ab[3, 4]*sb[2, 4] + ab[3, 5]*sb[2, 5]))/
    (ab[1, 4]*sb[1, 3]*sb[3, 4] + ab[2, 4]*sb[2, 3]*sb[3, 4] + 
     (ab[1, 5]*sb[1, 3] + ab[2, 5]*sb[2, 3])*sb[3, 5])], 
 a[80] -> dlog[ab[4, 5]/sb[4, 5]], 
 a[81] -> dlog[(ab[2, 5]*sb[1, 2] + ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4])/
    (ab[1, 2]*sb[2, 5] + ab[1, 3]*sb[3, 5] + ab[1, 4]*sb[4, 5])], 
 a[82] -> dlog[(ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4])/
    (ab[2, 3]*sb[3, 5] + ab[2, 4]*sb[4, 5])], 
 a[83] -> dlog[(ab[1, 4]*sb[1, 2] + ab[4, 5]*sb[2, 5])/
    (ab[1, 2]*sb[1, 4] + ab[2, 5]*sb[4, 5])], 
 a[84] -> dlog[(ab[1, 3]*sb[1, 2]*sb[2, 3] + ab[1, 4]*sb[1, 2]*sb[2, 4] + 
     (ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4])*sb[2, 5])/
    (ab[1, 2]*(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4]) + 
     ab[2, 5]*(ab[2, 3]*sb[3, 5] + ab[2, 4]*sb[4, 5]))], 
 a[85] -> dlog[(ab[1, 4]*sb[1, 3] + ab[2, 4]*sb[2, 3] + ab[4, 5]*sb[3, 5])/
    (ab[1, 3]*sb[1, 4] + ab[2, 3]*sb[2, 4] + ab[3, 5]*sb[4, 5])], 
 a[86] -> dlog[(ab[2, 5]*(p[3, 4] + p[3, 5] + p[4, 5]) - 
     ab[1, 2]*(ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4]))/
    (p[3, 4]*sb[2, 5] + p[3, 5]*sb[2, 5] + p[4, 5]*sb[2, 5] - 
     ab[1, 3]*sb[1, 2]*sb[3, 5] - ab[1, 4]*sb[1, 2]*sb[4, 5])], 
 a[87] -> dlog[(ab[1, 4]*(p[1, 2] + p[1, 3] + p[2, 3]) - 
     ab[4, 5]*(ab[1, 2]*sb[2, 5] + ab[1, 3]*sb[3, 5]))/
    (p[1, 2]*sb[1, 4] + p[1, 3]*sb[1, 4] + p[2, 3]*sb[1, 4] - 
     ab[2, 5]*sb[1, 2]*sb[4, 5] - ab[3, 5]*sb[1, 3]*sb[4, 5])], 
 a[88] -> dlog[(ab[3, 5]*(p[1, 2] + p[1, 3] + p[2, 3]) - 
     ab[4, 5]*(ab[1, 3]*sb[1, 4] + ab[2, 3]*sb[2, 4]))/
    (p[1, 2]*sb[3, 5] + p[1, 3]*sb[3, 5] + p[2, 3]*sb[3, 5] - 
     ab[1, 4]*sb[1, 3]*sb[4, 5] - ab[2, 4]*sb[2, 3]*sb[4, 5])], 
 a[89] -> dlog[(ab[2, 4]*(p[1, 4] + p[1, 5] + p[4, 5]) - 
     ab[2, 3]*(ab[1, 4]*sb[1, 3] + ab[4, 5]*sb[3, 5]))/
    (-(ab[1, 3]*sb[1, 4]*sb[2, 3]) + p[1, 4]*sb[2, 4] + p[1, 5]*sb[2, 4] + 
     p[4, 5]*sb[2, 4] - ab[3, 5]*sb[2, 3]*sb[4, 5])], 
 a[90] -> dlog[(ab[1, 5]*(ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4]) + 
     ab[2, 5]*(ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4]))/
    (ab[1, 3]*sb[1, 5]*sb[3, 5] + ab[2, 3]*sb[2, 5]*sb[3, 5] + 
     (ab[1, 4]*sb[1, 5] + ab[2, 4]*sb[2, 5])*sb[4, 5])], 
 a[91] -> dlog[(ab[1, 4]*(ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3]) + 
     ab[4, 5]*(ab[2, 4]*sb[2, 5] + ab[3, 4]*sb[3, 5]))/
    (ab[1, 2]*sb[1, 4]*sb[2, 4] + ab[1, 3]*sb[1, 4]*sb[3, 4] + 
     (ab[2, 5]*sb[2, 4] + ab[3, 5]*sb[3, 4])*sb[4, 5])], 
 a[92] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 0], 
 a[93] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 1], 
 a[94] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 
   (p[1, 5]*(-p[2, 3] - p[2, 4]))/(-((p[1, 2] + p[2, 5])*p[3, 4]) + 
     (p[2, 3] + p[2, 4])*(p[1, 3] + p[1, 4] + p[3, 5] + p[4, 5]))], 
 a[95] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 
   (ab[1, 5]*sb[1, 2])/(ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4])], 
 a[96] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 
   -((ab[1, 5]*sb[2, 5])/(ab[1, 3]*sb[2, 3] + ab[1, 4]*sb[2, 4]))], 
 a[97] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 
   (ab[1, 2]*sb[1, 4] + ab[2, 5]*sb[4, 5])/(ab[2, 3]*sb[3, 4])], 
 a[98] -> XX[{p[1, 5]/(p[2, 3] + p[2, 4] + p[3, 4]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[2, 3] + p[2, 4] + p[3, 4])}, 
   (ab[2, 4]*p[1, 5])/(ab[1, 4]*(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4]) + 
     ab[4, 5]*(ab[2, 3]*sb[3, 5] + ab[2, 4]*sb[4, 5]))], 
 a[99] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 0], 
 a[100] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 1], 
 a[101] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 
   -((p[1, 2] + p[1, 5] + p[2, 5])/(p[1, 3] + p[2, 3] + p[3, 5]))], 
 a[102] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 
   (ab[3, 5]*(p[1, 2] + p[1, 5] + p[2, 5]))/
    (ab[3, 4]*(ab[1, 5]*sb[1, 4] + ab[2, 5]*sb[2, 4]))], 
 a[103] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 
   -(((p[1, 2] + p[1, 5] + p[2, 5])*sb[2, 3])/
     ((ab[1, 4]*sb[1, 2] + ab[4, 5]*sb[2, 5])*sb[3, 4]))], 
 a[104] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 
   -((ab[1, 2]*sb[1, 3] + ab[2, 5]*sb[3, 5])/(ab[2, 4]*sb[3, 4]))], 
 a[105] -> XX[{(p[1, 2] + p[1, 5] + p[2, 5])/p[3, 4], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[3, 4]}, 
   (ab[1, 3]*sb[1, 5] + ab[2, 3]*sb[2, 5])/(ab[3, 4]*sb[4, 5])], 
 a[106] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 0], 
 a[107] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 1], 
 a[108] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 
   (p[2, 3]*(-p[1, 4] - p[4, 5]))/(-(p[1, 5]*(p[2, 4] + p[3, 4])) + 
     (p[1, 2] + p[1, 3] + p[2, 5] + p[3, 5])*(p[1, 4] + p[4, 5]))], 
 a[109] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 
   (ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3])/(ab[4, 5]*sb[1, 5])], 
 a[110] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 
   (ab[1, 4]*p[2, 3])/(ab[1, 2]*(ab[1, 4]*sb[1, 2] + ab[4, 5]*sb[2, 5]) + 
     ab[1, 3]*(ab[1, 4]*sb[1, 3] + ab[4, 5]*sb[3, 5]))], 
 a[111] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 
   (ab[2, 3]*sb[3, 4])/(ab[1, 2]*sb[1, 4] + ab[2, 5]*sb[4, 5])], 
 a[112] -> XX[{p[2, 3]/(p[1, 4] + p[1, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[1, 4] + p[1, 5] + p[4, 5])}, 
   -((ab[2, 3]*sb[2, 4])/(ab[1, 3]*sb[1, 4] + ab[3, 5]*sb[4, 5]))], 
 a[113] -> XX[{-((p[1, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + 
        p[3, 4]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))), 
    (p[2, 3]*p[4, 5] - (p[1, 2] + p[1, 3] + p[2, 3])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))}, 0], 
 a[114] -> XX[{-((p[1, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + 
        p[3, 4]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))), 
    (p[2, 3]*p[4, 5] - (p[1, 2] + p[1, 3] + p[2, 3])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))}, 1], 
 a[115] -> XX[{-((p[1, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + 
        p[3, 4]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))), 
    (p[2, 3]*p[4, 5] - (p[1, 2] + p[1, 3] + p[2, 3])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))}, 
   -(p[1, 5]/p[1, 4])], 
 a[116] -> XX[{-((p[1, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + 
        p[3, 4]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))), 
    (p[2, 3]*p[4, 5] - (p[1, 2] + p[1, 3] + p[2, 3])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))}, 
   (p[2, 3] + p[2, 4] + p[3, 4])/(p[2, 4] + p[3, 4])], 
 a[117] -> XX[{-((p[1, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + 
        p[3, 4]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))), 
    (p[2, 3]*p[4, 5] - (p[1, 2] + p[1, 3] + p[2, 3])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[1, 4]*(p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5]))}, 
   -(p[1, 5]/(p[1, 4] + p[4, 5]))], 
 a[118] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + 
        p[3, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + 
        p[3, 5] + p[4, 5])))}, 0], 
 a[119] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + 
        p[3, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + 
        p[3, 5] + p[4, 5])))}, 1], 
 a[120] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + 
        p[3, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + 
        p[3, 5] + p[4, 5])))}, (p[1, 2] + p[1, 5] + p[2, 5])/
    (p[1, 5] + p[2, 5])], 
 a[121] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + 
        p[3, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + 
        p[3, 5] + p[4, 5])))}, -(p[3, 4]/p[3, 5])], 
 a[122] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 3] + p[1, 5] + p[2, 3] + p[2, 5] + 
        p[3, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 5]*(p[1, 5] + p[2, 5] + 
        p[3, 5] + p[4, 5])))}, -(p[3, 4]/(p[3, 5] + p[4, 5]))], 
 a[123] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 0], 
 a[124] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 1], 
 a[125] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 
   (p[1, 2]*(-p[3, 4] - p[3, 5]))/((p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5])*
      (p[3, 4] + p[3, 5]) - (p[1, 3] + p[2, 3])*p[4, 5])], 
 a[126] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 
   (ab[3, 5]*p[1, 2])/(ab[1, 5]*(ab[3, 4]*sb[1, 4] + ab[3, 5]*sb[1, 5]) + 
     ab[2, 5]*(ab[3, 4]*sb[2, 4] + ab[3, 5]*sb[2, 5]))], 
 a[127] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 
   (ab[1, 2]*sb[2, 3])/(ab[1, 4]*sb[3, 4] + ab[1, 5]*sb[3, 5])], 
 a[128] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 
   -((ab[1, 2]*sb[1, 3])/(ab[2, 4]*sb[3, 4] + ab[2, 5]*sb[3, 5]))], 
 a[129] -> XX[{p[1, 2]/(p[3, 4] + p[3, 5] + p[4, 5]), 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 4] + p[3, 5] + p[4, 5])}, 
   (ab[1, 3]*sb[1, 5] + ab[2, 3]*sb[2, 5])/(ab[3, 4]*sb[4, 5])], 
 a[130] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 0], 
 a[131] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 1], 
 a[132] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 
   -((p[1, 2] + p[1, 3] + p[2, 3])/(p[1, 4] + p[2, 4] + p[3, 4]))], 
 a[133] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 
   (ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3])/(ab[4, 5]*sb[1, 5])], 
 a[134] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 
   (ab[1, 4]*(p[1, 2] + p[1, 3] + p[2, 3]))/
    (ab[4, 5]*(ab[1, 2]*sb[2, 5] + ab[1, 3]*sb[3, 5]))], 
 a[135] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 
   -((ab[1, 3]*sb[1, 4] + ab[2, 3]*sb[2, 4])/(ab[3, 5]*sb[4, 5]))], 
 a[136] -> XX[{(p[1, 2] + p[1, 3] + p[2, 3])/p[4, 5], 
    (p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + p[2, 5] + 
      p[3, 4] + p[3, 5] + p[4, 5])/p[4, 5]}, 
   -(((p[1, 2] + p[1, 3] + p[2, 3])*sb[3, 4])/
     ((ab[1, 5]*sb[1, 3] + ab[2, 5]*sb[2, 3])*sb[4, 5]))], 
 a[137] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 5]*p[2, 3] - (p[2, 3] + p[2, 4] + p[3, 4])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 0], 
 a[138] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 5]*p[2, 3] - (p[2, 3] + p[2, 4] + p[3, 4])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 1], 
 a[139] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 5]*p[2, 3] - (p[2, 3] + p[2, 4] + p[3, 4])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   (p[1, 2] + p[1, 5] + p[2, 5])/(p[1, 2] + p[2, 5])], 
 a[140] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 5]*p[2, 3] - (p[2, 3] + p[2, 4] + p[3, 4])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   -(p[3, 4]/p[2, 4])], 
 a[141] -> XX[{-((p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[2, 4] + p[2, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 5]*p[2, 3] - (p[2, 3] + p[2, 4] + p[3, 4])*(p[1, 4] + p[1, 5] + 
        p[4, 5]))/(p[2, 4]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   -(p[3, 4]/(p[2, 3] + p[2, 4]))], 
 a[142] -> XX[{-((p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + 
        p[1, 4] + p[1, 5])))}, 0], 
 a[143] -> XX[{-((p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + 
        p[1, 4] + p[1, 5])))}, 1], 
 a[144] -> XX[{-((p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + 
        p[1, 4] + p[1, 5])))}, -(p[2, 3]/p[1, 3])], 
 a[145] -> XX[{-((p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + 
        p[1, 4] + p[1, 5])))}, -(p[2, 3]/(p[1, 2] + p[1, 3]))], 
 a[146] -> XX[{-((p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5]))), 
    -((p[1, 2]*(p[3, 4] + p[3, 5]) + (p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[1, 3]*(p[1, 2] + p[1, 3] + 
        p[1, 4] + p[1, 5])))}, (p[1, 4] + p[1, 5] + p[4, 5])/
    (p[1, 4] + p[1, 5])], 
 a[147] -> XX[{-((p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 2]*p[3, 4] - (p[1, 2] + p[1, 5] + p[2, 5])*(p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 0], 
 a[148] -> XX[{-((p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 2]*p[3, 4] - (p[1, 2] + p[1, 5] + p[2, 5])*(p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 1], 
 a[149] -> XX[{-((p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 2]*p[3, 4] - (p[1, 2] + p[1, 5] + p[2, 5])*(p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   -(p[1, 5]/p[2, 5])], 
 a[150] -> XX[{-((p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 2]*p[3, 4] - (p[1, 2] + p[1, 5] + p[2, 5])*(p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   -(p[1, 5]/(p[1, 2] + p[2, 5]))], 
 a[151] -> XX[{-((p[1, 5]*(p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))), 
    (p[1, 2]*p[3, 4] - (p[1, 2] + p[1, 5] + p[2, 5])*(p[3, 4] + p[3, 5] + 
        p[4, 5]))/(p[2, 5]*(p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5]))}, 
   (p[2, 3] + p[2, 4] + p[3, 4])/(p[2, 3] + p[2, 4])]
};


==> anc/FF62L_2D.m <==
(*
The symbol of the remainder function of two-loop 6-particle MHV form factor in 2D.
Et[i] is the energy of the i-th particle.
*)

FF62L2D = 
-2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[1]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[5]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 6*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 6*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 6*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[2]]] + 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 6*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 6*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] + 6*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 6*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 6*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 6*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 6*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]], dlog[Et[2]]] - 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 6*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 8*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[5]]] + 
 6*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + 
     Et[2]*Et[5] + Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2]]] + 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 6*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 6*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 6*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 6*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 6*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 8*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 8*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 10*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2]], dlog[Et[1]*Et[4] + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 6*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 6*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 6*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] + 6*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[6]]] - 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 8*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 8*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3]]] + 
 6*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]], dlog[Et[4]]] - 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 8*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 8*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]], dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[4]]] + 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + 
     Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[4]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + 
     Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[3]], dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[6]]] + 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[4]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[6]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[6]], dlog[Et[3]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2]], dlog[Et[5]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4]], dlog[Et[5]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[5]]] - 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[5]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2]]] + 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[6]]] - 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 72*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] + 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] + 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]]] + 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] - 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]]] + 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]]] + 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]]] + 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]]] + 2*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[5]]] - 6*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 72*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]]] - 4*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]]] + 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[6]]] + 8*SB[dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 8*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 72*SB[dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1]], dlog[Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 6*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] + 6*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 
 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] + 6*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[1]]] - 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] + 6*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 8*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4]]] + 
 6*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 10*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[5]]] - 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[3]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4] + Et[6]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[2]]] + 
 6*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 14*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]]] - 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 8*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 10*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[4] + Et[6]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]], dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[5]], dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[6]], dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[6]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], dlog[Et[6]], 
   dlog[Et[6]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + 
     Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[2]], dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]], dlog[Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[5]], dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + 
     Et[1]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]], dlog[Et[3]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[2]], 
   dlog[Et[4] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[5]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[5]]] + 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[3]], 
   dlog[Et[1] + Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[4]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[4]], dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]], dlog[Et[1]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4]], dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[5]]] - 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[3]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[Et[6]], dlog[Et[6]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - 
     Et[2]*Et[5] - Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + 
     Et[1]*Et[6] + Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[4]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[1]], 
   dlog[Et[4] + Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[2]], 
   dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[2]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[4]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4]], dlog[Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[4]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], dlog[Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + 
     Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[3]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] - 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[6]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] + 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] - 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[6]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + 
     Et[3]*Et[6] + Et[5]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[1]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[6]]] + 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[2]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3]]] + 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[5]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[3]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4]]] + 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3]], dlog[Et[2] + Et[4] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[4]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]], dlog[Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[2] + Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]], dlog[Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[6]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[6]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] - 
 72*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4] + Et[6]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[5]]] + 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[6]], dlog[Et[6]]] + 8*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[4] + Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[3] + Et[5]]] - 
 72*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]], 
   dlog[Et[2] + Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[3]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[1]], 
   dlog[Et[3] + Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[3]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[2] + Et[4]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[3]]] + 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[5]], 
   dlog[Et[3] + Et[5]]] - 6*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[4]]] - 
 6*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[5]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], dlog[Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] - Et[2]*Et[5] - Et[4]*Et[5] + 
     Et[3]*Et[6]], dlog[Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2] + Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[2]*Et[5]) - Et[4]*Et[5] + Et[1]*Et[6] + Et[3]*Et[6]], 
   dlog[Et[6]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[2] + Et[4]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[6]], dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[6]], 
   dlog[-(Et[1]*Et[2]) - Et[1]*Et[4] + Et[3]*Et[6] + Et[5]*Et[6]], 
   dlog[Et[6]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[4]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[4]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] - Et[4]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[Et[2]*Et[3] - Et[1]*Et[4] - 
     Et[4]*Et[5] + Et[3]*Et[6]], dlog[Et[2] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[1] + Et[3]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[4]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + Et[2]*Et[5] + Et[5]*Et[6]], 
   dlog[Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[2] + Et[6]], dlog[-(Et[1]*Et[4]) - Et[3]*Et[4] + 
     Et[2]*Et[5] + Et[5]*Et[6]], dlog[Et[2] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[4]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[6]], 
   dlog[Et[2]*Et[3] - Et[1]*Et[4] + Et[2]*Et[5] + Et[3]*Et[6] + 
     Et[5]*Et[6]], dlog[Et[2] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[5]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[3]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[2]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[2]], dlog[Et[4] + Et[6]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[5]]] - 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1]]] + 2*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[3] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[5]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[2]]] + 
 2*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] - 
 14*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[1]]] + 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6]], 
   dlog[Et[3] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[2]*Et[3]) + Et[1]*Et[4] - 
     Et[2]*Et[5] + Et[1]*Et[6]], dlog[Et[4] + Et[6]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[2]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - Et[2]*Et[5] + Et[3]*Et[6]], 
   dlog[Et[1] + Et[5]]] - 4*SB[dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[4] + Et[6]], dlog[-(Et[1]*Et[2]) + Et[3]*Et[4] - 
     Et[2]*Et[5] + Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[2]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[1] + Et[3]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[4] + Et[6]], 
   dlog[Et[1]*Et[4] + Et[3]*Et[4] - Et[2]*Et[5] + Et[1]*Et[6] + 
     Et[3]*Et[6]], dlog[Et[4] + Et[6]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[5]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[3] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] - 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3]]] - 
 8*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3]]] + 
 4*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[5]]] + 
 20*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[3] + Et[5]]] - 
 72*SB[dlog[Et[2] + Et[4] + Et[6]], dlog[Et[2] + Et[4] + Et[6]], 
   dlog[Et[1] + Et[3] + Et[5]], dlog[Et[1] + Et[3] + Et[5]]] ;

==> anc/FF62L_alphabet.m <==
(*
    The alphabet of FF62L.

    We use spinor helicity formalism to epsilon(pi,pj,pk,pl), where
       ab: spinor angle bracket in spinor helicity formalism
       sb: spinor square bracket in spinor helicity formalism
       p[i,j] := (pi+pj)^2 = 2*pi.pj = - ab[i,j]*sb[i,j] !!!!

    In a[i], XX[{u,v},w] is an irrational letter, which is defined as
       XX[{u,v},b] := dlog[((z[{u,v}]-b)/(zb[{u,v}]-b)],
    where z[{u,v}] and zb[{u,v}] are solutions of equations: 
       z*zb = u and (1-z)*(1-zb) = v,
    or equivalently, 
       z[u,v]  := (1 + u - v + Sqrt[-4*u + (-1 - u + v)^2])/2
       zb[u,v] := (1 + u - v - Sqrt[-4*u + (-1 - u + v)^2])/2

Note: This is not a good basis, in fact only 327 combinations of these letters 
      appear in the symbol of form factor. 
*)

FF62Lalphabet = {a[1] -> dlog[p[1, 2]], a[2] -> dlog[p[1, 6]], 
 a[3] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6]], 
 a[4] -> dlog[p[2, 3]], a[5] -> dlog[p[1, 2] + p[1, 3] + p[2, 3]], 
 a[6] -> dlog[p[1, 2] + p[1, 6] + p[2, 6]], 
 a[7] -> dlog[p[1, 2] + p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6]], 
 a[8] -> dlog[p[3, 4]], a[9] -> dlog[p[2, 3] + p[2, 4] + p[3, 4]], 
 a[10] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4]], 
 a[11] -> dlog[-(p[1, 4]*p[2, 3]) + p[1, 2]*p[2, 4] + p[1, 3]*p[2, 4] + 
    p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4]], 
 a[12] -> dlog[p[1, 2]*p[2, 3] + p[1, 6]*p[2, 3] + p[1, 2]*p[2, 4] + 
    p[1, 6]*p[2, 4] + p[2, 3]*p[2, 6] + p[2, 4]*p[2, 6] + p[1, 2]*p[3, 4] + 
    p[2, 6]*p[3, 4]], a[13] -> dlog[p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + 
    p[2, 6] + p[3, 6]], a[14] -> dlog[p[1, 3] + p[2, 3] + p[3, 4] + p[3, 5] + 
    p[3, 6]], a[15] -> dlog[-(p[1, 3]*p[1, 6]) - p[1, 6]*p[2, 3] - 
    p[1, 3]*p[2, 6] - p[2, 3]*p[2, 6] + p[1, 2]*p[3, 6]], 
 a[16] -> dlog[p[4, 5]], a[17] -> dlog[p[3, 4] + p[3, 5] + p[4, 5]], 
 a[18] -> dlog[p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]], 
 a[19] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + p[2, 4] + 
    p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]], 
 a[20] -> dlog[-(p[1, 4]*p[2, 3]) - p[1, 5]*p[2, 3] + p[1, 2]*p[2, 4] + 
    p[1, 3]*p[2, 4] + p[1, 2]*p[2, 5] + p[1, 3]*p[2, 5] + p[1, 2]*p[3, 4] + 
    p[1, 3]*p[3, 4] + p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + p[1, 2]*p[4, 5] + 
    p[1, 3]*p[4, 5]], a[21] -> dlog[-(p[1, 5]*p[2, 3]) - p[1, 5]*p[2, 4] + 
    p[1, 2]*p[2, 5] + p[1, 3]*p[2, 5] + p[1, 4]*p[2, 5] - p[1, 5]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + p[1, 4]*p[3, 5] + p[1, 2]*p[4, 5] + 
    p[1, 3]*p[4, 5] + p[1, 4]*p[4, 5]], 
 a[22] -> dlog[p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4] + p[2, 3]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + p[2, 3]*p[3, 5] + p[1, 3]*p[4, 5] + 
    p[2, 3]*p[4, 5]], a[23] -> dlog[-(p[2, 5]*p[3, 4]) + p[2, 3]*p[3, 5] + 
    p[2, 4]*p[3, 5] + p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5]], 
 a[24] -> dlog[-(p[1, 5]*p[3, 4]) - p[2, 5]*p[3, 4] + p[1, 2]*p[3, 5] + 
    p[1, 3]*p[3, 5] + p[1, 4]*p[3, 5] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + 
    p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + p[1, 4]*p[4, 5] + p[2, 3]*p[4, 5] + 
    p[2, 4]*p[4, 5]], a[25] -> dlog[p[1, 2]*p[2, 3] + p[1, 6]*p[2, 3] + 
    p[1, 2]*p[2, 4] + p[1, 6]*p[2, 4] + p[1, 2]*p[2, 5] + p[1, 6]*p[2, 5] + 
    p[2, 3]*p[2, 6] + p[2, 4]*p[2, 6] + p[2, 5]*p[2, 6] + p[1, 2]*p[3, 4] + 
    p[2, 6]*p[3, 4] + p[1, 2]*p[3, 5] + p[2, 6]*p[3, 5] + p[1, 2]*p[4, 5] + 
    p[2, 6]*p[4, 5]], a[26] -> dlog[p[1, 2]*p[1, 5]*p[3, 4] + 
    p[1, 3]*p[1, 5]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 2]*p[2, 5]*p[3, 4] + p[1, 3]*p[2, 5]*p[3, 4] + 
    p[2, 3]*p[2, 5]*p[3, 4] - p[1, 2]^2*p[3, 5] - 2*p[1, 2]*p[1, 3]*p[3, 5] - 
    p[1, 3]^2*p[3, 5] - p[1, 2]*p[1, 4]*p[3, 5] - p[1, 3]*p[1, 4]*p[3, 5] - 
    2*p[1, 2]*p[2, 3]*p[3, 5] - 2*p[1, 3]*p[2, 3]*p[3, 5] - 
    p[1, 4]*p[2, 3]*p[3, 5] - p[2, 3]^2*p[3, 5] - p[1, 2]*p[2, 4]*p[3, 5] - 
    p[1, 3]*p[2, 4]*p[3, 5] - p[2, 3]*p[2, 4]*p[3, 5] - 
    p[1, 2]*p[1, 3]*p[4, 5] - p[1, 3]^2*p[4, 5] - p[1, 3]*p[1, 4]*p[4, 5] - 
    p[1, 2]*p[2, 3]*p[4, 5] - 2*p[1, 3]*p[2, 3]*p[4, 5] - 
    p[1, 4]*p[2, 3]*p[4, 5] - p[2, 3]^2*p[4, 5] - p[1, 3]*p[2, 4]*p[4, 5] - 
    p[2, 3]*p[2, 4]*p[4, 5] + p[1, 2]*p[3, 4]*p[4, 5]], 
 a[27] -> dlog[p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4] + p[1, 6]*p[3, 4] + 
    p[2, 3]*p[3, 4] + p[2, 6]*p[3, 4] + p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + 
    p[1, 6]*p[3, 5] + p[2, 3]*p[3, 5] + p[2, 6]*p[3, 5] + p[3, 4]*p[3, 6] + 
    p[3, 5]*p[3, 6] + p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5] + p[3, 6]*p[4, 5]], 
 a[28] -> dlog[-(p[1, 4]*p[2, 3]*p[3, 4]) - p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 2]*p[2, 4]*p[3, 4] + p[1, 3]*p[2, 4]*p[3, 4] + 
    p[1, 2]*p[2, 5]*p[3, 4] + p[1, 3]*p[2, 5]*p[3, 4] + p[1, 2]*p[3, 4]^2 + 
    p[1, 3]*p[3, 4]^2 - p[1, 4]*p[2, 3]*p[3, 5] - p[1, 5]*p[2, 3]*p[3, 5] + 
    p[1, 2]*p[2, 4]*p[3, 5] + p[1, 3]*p[2, 4]*p[3, 5] + 
    p[1, 2]*p[2, 5]*p[3, 5] + p[1, 3]*p[2, 5]*p[3, 5] + 
    2*p[1, 2]*p[3, 4]*p[3, 5] + 2*p[1, 3]*p[3, 4]*p[3, 5] + 
    p[1, 2]*p[3, 5]^2 + p[1, 3]*p[3, 5]^2 - p[1, 2]*p[2, 3]*p[4, 5] - 
    p[1, 4]*p[2, 3]*p[4, 5] - p[1, 5]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 5]*p[4, 5] + 
    p[1, 2]*p[3, 4]*p[4, 5] + 2*p[1, 3]*p[3, 4]*p[4, 5] + 
    p[1, 2]*p[3, 5]*p[4, 5] + 2*p[1, 3]*p[3, 5]*p[4, 5] + p[1, 3]*p[4, 5]^2], 
 a[29] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + p[2, 4] + 
    p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]], 
 a[30] -> dlog[p[1, 4] + p[2, 4] + p[3, 4] + p[4, 5] + p[4, 6]], 
 a[31] -> dlog[-(p[1, 3]*p[1, 6]) - p[1, 4]*p[1, 6] - p[1, 6]*p[2, 3] - 
    p[1, 6]*p[2, 4] - p[1, 3]*p[2, 6] - p[1, 4]*p[2, 6] - p[2, 3]*p[2, 6] - 
    p[2, 4]*p[2, 6] - p[1, 6]*p[3, 4] - p[2, 6]*p[3, 4] + p[1, 2]*p[3, 6] + 
    p[1, 2]*p[4, 6]], a[32] -> dlog[p[1, 4]*p[2, 3] - p[1, 2]*p[2, 4] - 
    p[1, 3]*p[2, 4] - p[1, 6]*p[2, 4] - p[2, 4]*p[2, 6] - p[1, 2]*p[3, 4] - 
    p[1, 3]*p[3, 4] - p[1, 6]*p[3, 4] - p[2, 6]*p[3, 4] - p[2, 4]*p[3, 6] - 
    p[3, 4]*p[3, 6] + p[2, 3]*p[4, 6]], 
 a[33] -> dlog[-(p[1, 4]*p[1, 6]) - p[1, 6]*p[2, 4] - p[1, 4]*p[2, 6] - 
    p[2, 4]*p[2, 6] - p[1, 6]*p[3, 4] - p[2, 6]*p[3, 4] - p[1, 4]*p[3, 6] - 
    p[2, 4]*p[3, 6] - p[3, 4]*p[3, 6] + p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + 
    p[2, 3]*p[4, 6]], a[34] -> dlog[p[1, 2]*p[1, 4]*p[2, 3] + 
    p[1, 4]*p[1, 6]*p[2, 3] - p[1, 2]^2*p[2, 4] - p[1, 2]*p[1, 3]*p[2, 4] - 
    2*p[1, 2]*p[1, 6]*p[2, 4] - p[1, 3]*p[1, 6]*p[2, 4] - p[1, 6]^2*p[2, 4] + 
    p[1, 4]*p[2, 3]*p[2, 6] - 2*p[1, 2]*p[2, 4]*p[2, 6] - 
    p[1, 3]*p[2, 4]*p[2, 6] - 2*p[1, 6]*p[2, 4]*p[2, 6] - p[2, 4]*p[2, 6]^2 - 
    p[1, 2]^2*p[3, 4] - p[1, 2]*p[1, 3]*p[3, 4] - p[1, 2]*p[1, 6]*p[3, 4] + 
    p[1, 6]*p[2, 3]*p[3, 4] - 2*p[1, 2]*p[2, 6]*p[3, 4] - 
    p[1, 3]*p[2, 6]*p[3, 4] - p[1, 6]*p[2, 6]*p[3, 4] - p[2, 6]^2*p[3, 4] - 
    p[1, 2]*p[2, 4]*p[3, 6] - p[1, 6]*p[2, 4]*p[3, 6] - 
    p[2, 4]*p[2, 6]*p[3, 6] - p[1, 2]*p[3, 4]*p[3, 6] - 
    p[2, 6]*p[3, 4]*p[3, 6] + p[1, 2]*p[2, 3]*p[4, 6] + 
    p[1, 6]*p[2, 3]*p[4, 6] + p[2, 3]*p[2, 6]*p[4, 6]], 
 a[35] -> dlog[-(p[1, 3]*p[1, 6]*p[2, 3]) - p[1, 4]*p[1, 6]*p[2, 3] - 
    p[1, 6]*p[2, 3]^2 - p[1, 3]*p[1, 6]*p[2, 4] - p[1, 4]*p[1, 6]*p[2, 4] - 
    2*p[1, 6]*p[2, 3]*p[2, 4] - p[1, 6]*p[2, 4]^2 - p[1, 3]*p[2, 3]*p[2, 6] - 
    p[1, 4]*p[2, 3]*p[2, 6] - p[2, 3]^2*p[2, 6] - p[1, 3]*p[2, 4]*p[2, 6] - 
    p[1, 4]*p[2, 4]*p[2, 6] - 2*p[2, 3]*p[2, 4]*p[2, 6] - p[2, 4]^2*p[2, 6] + 
    p[1, 2]*p[1, 6]*p[3, 4] - p[1, 6]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 4]*p[3, 4] - p[1, 3]*p[2, 6]*p[3, 4] - 
    p[1, 4]*p[2, 6]*p[3, 4] - 2*p[2, 3]*p[2, 6]*p[3, 4] - 
    2*p[2, 4]*p[2, 6]*p[3, 4] - p[2, 6]*p[3, 4]^2 + p[1, 2]*p[2, 3]*p[3, 6] + 
    p[1, 2]*p[2, 4]*p[3, 6] + p[1, 2]*p[3, 4]*p[3, 6] + 
    p[1, 2]*p[2, 3]*p[4, 6] + p[1, 2]*p[2, 4]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6]], a[36] -> dlog[p[5, 6]], 
 a[37] -> dlog[p[1, 5] + p[1, 6] + p[5, 6]], 
 a[38] -> dlog[p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]], 
 a[39] -> dlog[p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + p[2, 5] + 
    p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]], 
 a[40] -> dlog[p[1, 5] + p[2, 5] + p[3, 5] + p[4, 5] + p[5, 6]], 
 a[41] -> dlog[p[1, 6] + p[2, 6] + p[3, 6] + p[4, 6] + p[5, 6]], 
 a[42] -> dlog[p[4, 5] + p[4, 6] + p[5, 6]], 
 a[43] -> dlog[p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]], 
 a[44] -> dlog[p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + p[2, 5] + 
    p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]], 
 a[45] -> dlog[p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]], 
 a[46] -> dlog[p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + p[3, 5] + 
    p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]], 
 a[47] -> dlog[p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + p[3, 5] + 
    p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]], 
 a[48] -> dlog[p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 3] + 
    p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + 
    p[4, 6] + p[5, 6]], a[49] -> dlog[-(p[1, 3]*p[2, 3]) - p[1, 4]*p[2, 3] - 
    p[1, 5]*p[2, 3] - p[1, 6]*p[2, 3] - p[1, 3]*p[2, 4] - p[1, 4]*p[2, 4] - 
    p[1, 5]*p[2, 4] - p[1, 6]*p[2, 4] - p[1, 3]*p[2, 5] - p[1, 4]*p[2, 5] - 
    p[1, 5]*p[2, 5] - p[1, 6]*p[2, 5] - p[1, 3]*p[2, 6] - p[1, 4]*p[2, 6] - 
    p[1, 5]*p[2, 6] - p[1, 6]*p[2, 6] + p[1, 2]*p[3, 4] + p[1, 2]*p[3, 5] + 
    p[1, 2]*p[3, 6] + p[1, 2]*p[4, 5] + p[1, 2]*p[4, 6] + p[1, 2]*p[5, 6]], 
 a[50] -> dlog[-(p[1, 3]*p[1, 6]) - p[1, 4]*p[1, 6] - p[1, 5]*p[1, 6] - 
    p[1, 6]*p[2, 3] - p[1, 6]*p[2, 4] - p[1, 6]*p[2, 5] - p[1, 3]*p[2, 6] - 
    p[1, 4]*p[2, 6] - p[1, 5]*p[2, 6] - p[2, 3]*p[2, 6] - p[2, 4]*p[2, 6] - 
    p[2, 5]*p[2, 6] - p[1, 6]*p[3, 4] - p[2, 6]*p[3, 4] - p[1, 6]*p[3, 5] - 
    p[2, 6]*p[3, 5] + p[1, 2]*p[3, 6] - p[1, 6]*p[4, 5] - p[2, 6]*p[4, 5] + 
    p[1, 2]*p[4, 6] + p[1, 2]*p[5, 6]], 
 a[51] -> dlog[-(p[1, 4]*p[3, 4]) - p[1, 5]*p[3, 4] - p[1, 6]*p[3, 4] - 
    p[1, 4]*p[3, 5] - p[1, 5]*p[3, 5] - p[1, 6]*p[3, 5] - p[1, 4]*p[3, 6] - 
    p[1, 5]*p[3, 6] - p[1, 6]*p[3, 6] + p[1, 3]*p[4, 5] + p[1, 3]*p[4, 6] + 
    p[1, 3]*p[5, 6]], a[52] -> dlog[p[1, 2]*p[1, 5] + p[1, 3]*p[1, 5] + 
    p[1, 2]*p[1, 6] + p[1, 3]*p[1, 6] + p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + 
    p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6]], 
 a[53] -> dlog[p[1, 2]*p[1, 4] + p[1, 3]*p[1, 4] + p[1, 2]*p[1, 5] + 
    p[1, 3]*p[1, 5] + p[1, 2]*p[1, 6] + p[1, 3]*p[1, 6] + p[1, 4]*p[2, 3] + 
    p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + 
    p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6]], 
 a[54] -> dlog[-(p[1, 4]*p[2, 3]) - p[1, 5]*p[2, 3] - p[1, 6]*p[2, 3] + 
    p[1, 2]*p[2, 4] + p[1, 3]*p[2, 4] + p[1, 2]*p[2, 5] + p[1, 3]*p[2, 5] + 
    p[1, 2]*p[2, 6] + p[1, 3]*p[2, 6] + p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + p[1, 2]*p[3, 6] + p[1, 3]*p[3, 6] + 
    p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + 
    p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6]], 
 a[55] -> dlog[-(p[1, 4]*p[2, 3]) - p[1, 5]*p[2, 3] - p[1, 6]*p[2, 3] - 
    p[1, 4]*p[2, 4] - p[1, 5]*p[2, 4] - p[1, 6]*p[2, 4] - p[1, 4]*p[2, 5] - 
    p[1, 5]*p[2, 5] - p[1, 6]*p[2, 5] - p[1, 4]*p[2, 6] - p[1, 5]*p[2, 6] - 
    p[1, 6]*p[2, 6] - p[1, 4]*p[3, 4] - p[1, 5]*p[3, 4] - p[1, 6]*p[3, 4] - 
    p[1, 4]*p[3, 5] - p[1, 5]*p[3, 5] - p[1, 6]*p[3, 5] - p[1, 4]*p[3, 6] - 
    p[1, 5]*p[3, 6] - p[1, 6]*p[3, 6] + p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + 
    p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6]], 
 a[56] -> dlog[p[1, 4]^2*p[2, 3] + 2*p[1, 4]*p[1, 5]*p[2, 3] + 
    p[1, 5]^2*p[2, 3] + 2*p[1, 4]*p[1, 6]*p[2, 3] + 
    2*p[1, 5]*p[1, 6]*p[2, 3] + p[1, 6]^2*p[2, 3] - p[1, 2]*p[1, 4]*p[2, 4] - 
    p[1, 3]*p[1, 4]*p[2, 4] - p[1, 2]*p[1, 5]*p[2, 4] - 
    p[1, 3]*p[1, 5]*p[2, 4] - p[1, 2]*p[1, 6]*p[2, 4] - 
    p[1, 3]*p[1, 6]*p[2, 4] - p[1, 2]*p[1, 4]*p[2, 5] - 
    p[1, 3]*p[1, 4]*p[2, 5] - p[1, 2]*p[1, 5]*p[2, 5] - 
    p[1, 3]*p[1, 5]*p[2, 5] - p[1, 2]*p[1, 6]*p[2, 5] - 
    p[1, 3]*p[1, 6]*p[2, 5] - p[1, 2]*p[1, 4]*p[2, 6] - 
    p[1, 3]*p[1, 4]*p[2, 6] - p[1, 2]*p[1, 5]*p[2, 6] - 
    p[1, 3]*p[1, 5]*p[2, 6] - p[1, 2]*p[1, 6]*p[2, 6] - 
    p[1, 3]*p[1, 6]*p[2, 6] - p[1, 2]*p[1, 4]*p[3, 4] - 
    p[1, 3]*p[1, 4]*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 3]*p[1, 5]*p[3, 4] - p[1, 2]*p[1, 6]*p[3, 4] - 
    p[1, 3]*p[1, 6]*p[3, 4] - p[1, 2]*p[1, 4]*p[3, 5] - 
    p[1, 3]*p[1, 4]*p[3, 5] - p[1, 2]*p[1, 5]*p[3, 5] - 
    p[1, 3]*p[1, 5]*p[3, 5] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 3]*p[1, 6]*p[3, 5] - p[1, 2]*p[1, 4]*p[3, 6] - 
    p[1, 3]*p[1, 4]*p[3, 6] - p[1, 2]*p[1, 5]*p[3, 6] - 
    p[1, 3]*p[1, 5]*p[3, 6] - p[1, 2]*p[1, 6]*p[3, 6] - 
    p[1, 3]*p[1, 6]*p[3, 6] + p[1, 2]^2*p[4, 5] + 2*p[1, 2]*p[1, 3]*p[4, 5] + 
    p[1, 3]^2*p[4, 5] + p[1, 2]^2*p[4, 6] + 2*p[1, 2]*p[1, 3]*p[4, 6] + 
    p[1, 3]^2*p[4, 6] + p[1, 2]^2*p[5, 6] + 2*p[1, 2]*p[1, 3]*p[5, 6] + 
    p[1, 3]^2*p[5, 6]], a[57] -> dlog[-(p[1, 5]*p[4, 5]) - p[1, 6]*p[4, 5] - 
    p[1, 5]*p[4, 6] - p[1, 6]*p[4, 6] + p[1, 4]*p[5, 6]], 
 a[58] -> dlog[-(p[1, 5]*p[3, 4]) - p[1, 6]*p[3, 4] - p[1, 5]*p[3, 5] - 
    p[1, 6]*p[3, 5] - p[1, 5]*p[3, 6] - p[1, 6]*p[3, 6] - p[1, 5]*p[4, 5] - 
    p[1, 6]*p[4, 5] - p[1, 5]*p[4, 6] - p[1, 6]*p[4, 6] + p[1, 3]*p[5, 6] + 
    p[1, 4]*p[5, 6]], a[59] -> dlog[p[1, 2]*p[1, 5] + p[1, 3]*p[1, 5] + 
    p[1, 4]*p[1, 5] + p[1, 2]*p[1, 6] + p[1, 3]*p[1, 6] + p[1, 4]*p[1, 6] + 
    p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + 
    p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + 
    p[1, 4]*p[5, 6]], a[60] -> dlog[-(p[1, 5]*p[2, 3]) - p[1, 6]*p[2, 3] - 
    p[1, 5]*p[2, 4] - p[1, 6]*p[2, 4] + p[1, 2]*p[2, 5] + p[1, 3]*p[2, 5] + 
    p[1, 4]*p[2, 5] + p[1, 2]*p[2, 6] + p[1, 3]*p[2, 6] + p[1, 4]*p[2, 6] - 
    p[1, 5]*p[3, 4] - p[1, 6]*p[3, 4] + p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + 
    p[1, 4]*p[3, 5] + p[1, 2]*p[3, 6] + p[1, 3]*p[3, 6] + p[1, 4]*p[3, 6] + 
    p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + p[1, 4]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[1, 3]*p[4, 6] + p[1, 4]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + 
    p[1, 4]*p[5, 6]], a[61] -> dlog[-(p[1, 5]*p[2, 3]) - p[1, 6]*p[2, 3] - 
    p[1, 5]*p[2, 4] - p[1, 6]*p[2, 4] - p[1, 5]*p[2, 5] - p[1, 6]*p[2, 5] - 
    p[1, 5]*p[2, 6] - p[1, 6]*p[2, 6] - p[1, 5]*p[3, 4] - p[1, 6]*p[3, 4] - 
    p[1, 5]*p[3, 5] - p[1, 6]*p[3, 5] - p[1, 5]*p[3, 6] - p[1, 6]*p[3, 6] - 
    p[1, 5]*p[4, 5] - p[1, 6]*p[4, 5] - p[1, 5]*p[4, 6] - p[1, 6]*p[4, 6] + 
    p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6]], 
 a[62] -> dlog[p[1, 5]^2*p[2, 3] + 2*p[1, 5]*p[1, 6]*p[2, 3] + 
    p[1, 6]^2*p[2, 3] + p[1, 5]^2*p[2, 4] + 2*p[1, 5]*p[1, 6]*p[2, 4] + 
    p[1, 6]^2*p[2, 4] - p[1, 2]*p[1, 5]*p[2, 5] - p[1, 3]*p[1, 5]*p[2, 5] - 
    p[1, 4]*p[1, 5]*p[2, 5] - p[1, 2]*p[1, 6]*p[2, 5] - 
    p[1, 3]*p[1, 6]*p[2, 5] - p[1, 4]*p[1, 6]*p[2, 5] - 
    p[1, 2]*p[1, 5]*p[2, 6] - p[1, 3]*p[1, 5]*p[2, 6] - 
    p[1, 4]*p[1, 5]*p[2, 6] - p[1, 2]*p[1, 6]*p[2, 6] - 
    p[1, 3]*p[1, 6]*p[2, 6] - p[1, 4]*p[1, 6]*p[2, 6] + p[1, 5]^2*p[3, 4] + 
    2*p[1, 5]*p[1, 6]*p[3, 4] + p[1, 6]^2*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 5] - 
    p[1, 3]*p[1, 5]*p[3, 5] - p[1, 4]*p[1, 5]*p[3, 5] - 
    p[1, 2]*p[1, 6]*p[3, 5] - p[1, 3]*p[1, 6]*p[3, 5] - 
    p[1, 4]*p[1, 6]*p[3, 5] - p[1, 2]*p[1, 5]*p[3, 6] - 
    p[1, 3]*p[1, 5]*p[3, 6] - p[1, 4]*p[1, 5]*p[3, 6] - 
    p[1, 2]*p[1, 6]*p[3, 6] - p[1, 3]*p[1, 6]*p[3, 6] - 
    p[1, 4]*p[1, 6]*p[3, 6] - p[1, 2]*p[1, 5]*p[4, 5] - 
    p[1, 3]*p[1, 5]*p[4, 5] - p[1, 4]*p[1, 5]*p[4, 5] - 
    p[1, 2]*p[1, 6]*p[4, 5] - p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 4]*p[1, 6]*p[4, 5] - p[1, 2]*p[1, 5]*p[4, 6] - 
    p[1, 3]*p[1, 5]*p[4, 6] - p[1, 4]*p[1, 5]*p[4, 6] - 
    p[1, 2]*p[1, 6]*p[4, 6] - p[1, 3]*p[1, 6]*p[4, 6] - 
    p[1, 4]*p[1, 6]*p[4, 6] + p[1, 2]^2*p[5, 6] + 2*p[1, 2]*p[1, 3]*p[5, 6] + 
    p[1, 3]^2*p[5, 6] + 2*p[1, 2]*p[1, 4]*p[5, 6] + 
    2*p[1, 3]*p[1, 4]*p[5, 6] + p[1, 4]^2*p[5, 6]], 
 a[63] -> dlog[-(p[1, 6]*p[2, 3]) - p[1, 6]*p[2, 4] - p[1, 6]*p[2, 5] + 
    p[1, 2]*p[2, 6] + p[1, 3]*p[2, 6] + p[1, 4]*p[2, 6] + p[1, 5]*p[2, 6] - 
    p[1, 6]*p[3, 4] - p[1, 6]*p[3, 5] + p[1, 2]*p[3, 6] + p[1, 3]*p[3, 6] + 
    p[1, 4]*p[3, 6] + p[1, 5]*p[3, 6] - p[1, 6]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[1, 3]*p[4, 6] + p[1, 4]*p[4, 6] + p[1, 5]*p[4, 6] + p[1, 2]*p[5, 6] + 
    p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6] + p[1, 5]*p[5, 6]], 
 a[64] -> dlog[-(p[1, 2]*p[1, 3]) + p[1, 4]*p[2, 3] + p[1, 5]*p[2, 3] + 
    p[1, 6]*p[2, 3] - p[1, 3]*p[2, 4] - p[1, 3]*p[2, 5] - p[1, 3]*p[2, 6] - 
    p[1, 2]*p[3, 4] - p[2, 4]*p[3, 4] - p[2, 5]*p[3, 4] - p[2, 6]*p[3, 4] - 
    p[1, 2]*p[3, 5] - p[2, 4]*p[3, 5] - p[2, 5]*p[3, 5] - p[2, 6]*p[3, 5] - 
    p[1, 2]*p[3, 6] - p[2, 4]*p[3, 6] - p[2, 5]*p[3, 6] - p[2, 6]*p[3, 6] + 
    p[2, 3]*p[4, 5] + p[2, 3]*p[4, 6] + p[2, 3]*p[5, 6]], 
 a[65] -> dlog[p[1, 3]*p[1, 5] + p[1, 3]*p[1, 6] + p[1, 5]*p[2, 3] + 
    p[1, 6]*p[2, 3] + p[1, 3]*p[2, 5] + p[2, 3]*p[2, 5] + p[1, 3]*p[2, 6] + 
    p[2, 3]*p[2, 6] - p[1, 2]*p[3, 5] - p[1, 2]*p[3, 6] + p[1, 3]*p[5, 6] + 
    p[2, 3]*p[5, 6]], a[66] -> dlog[p[1, 3]*p[1, 4] + p[1, 3]*p[1, 5] + 
    p[1, 3]*p[1, 6] + p[1, 4]*p[2, 3] + p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + 
    p[1, 3]*p[2, 4] + p[2, 3]*p[2, 4] + p[1, 3]*p[2, 5] + p[2, 3]*p[2, 5] + 
    p[1, 3]*p[2, 6] + p[2, 3]*p[2, 6] - p[1, 2]*p[3, 4] - p[1, 2]*p[3, 5] - 
    p[1, 2]*p[3, 6] + p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5] + p[1, 3]*p[4, 6] + 
    p[2, 3]*p[4, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6]], 
 a[67] -> dlog[p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4] + p[2, 3]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 3]*p[3, 5] + p[2, 3]*p[3, 5] + p[1, 2]*p[3, 6] + 
    p[1, 3]*p[3, 6] + p[2, 3]*p[3, 6] + p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5] + 
    p[1, 3]*p[4, 6] + p[2, 3]*p[4, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6]], 
 a[68] -> dlog[-(p[1, 2]*p[3, 4]) - p[1, 4]*p[3, 4] - p[1, 5]*p[3, 4] - 
    p[1, 6]*p[3, 4] - p[2, 4]*p[3, 4] - p[2, 5]*p[3, 4] - p[2, 6]*p[3, 4] - 
    p[1, 2]*p[3, 5] - p[1, 4]*p[3, 5] - p[1, 5]*p[3, 5] - p[1, 6]*p[3, 5] - 
    p[2, 4]*p[3, 5] - p[2, 5]*p[3, 5] - p[2, 6]*p[3, 5] - p[1, 2]*p[3, 6] - 
    p[1, 4]*p[3, 6] - p[1, 5]*p[3, 6] - p[1, 6]*p[3, 6] - p[2, 4]*p[3, 6] - 
    p[2, 5]*p[3, 6] - p[2, 6]*p[3, 6] + p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5] + 
    p[1, 3]*p[4, 6] + p[2, 3]*p[4, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6]], 
 a[69] -> dlog[-(p[1, 4]*p[1, 6]) - p[1, 5]*p[1, 6] - p[1, 6]*p[2, 4] - 
    p[1, 6]*p[2, 5] - p[1, 4]*p[2, 6] - p[1, 5]*p[2, 6] - p[2, 4]*p[2, 6] - 
    p[2, 5]*p[2, 6] - p[1, 6]*p[3, 4] - p[2, 6]*p[3, 4] - p[1, 6]*p[3, 5] - 
    p[2, 6]*p[3, 5] - p[1, 4]*p[3, 6] - p[1, 5]*p[3, 6] - p[2, 4]*p[3, 6] - 
    p[2, 5]*p[3, 6] - p[3, 4]*p[3, 6] - p[3, 5]*p[3, 6] - p[1, 6]*p[4, 5] - 
    p[2, 6]*p[4, 5] - p[3, 6]*p[4, 5] + p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + 
    p[2, 3]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6]], 
 a[70] -> dlog[-(p[1, 3]*p[1, 4]*p[3, 4]) - p[1, 3]*p[1, 5]*p[3, 4] - 
    p[1, 3]*p[1, 6]*p[3, 4] - p[1, 4]*p[2, 3]*p[3, 4] - 
    p[1, 5]*p[2, 3]*p[3, 4] - p[1, 6]*p[2, 3]*p[3, 4] - 
    p[1, 3]*p[2, 4]*p[3, 4] - p[2, 3]*p[2, 4]*p[3, 4] - 
    p[1, 3]*p[2, 5]*p[3, 4] - p[2, 3]*p[2, 5]*p[3, 4] - 
    p[1, 3]*p[2, 6]*p[3, 4] - p[2, 3]*p[2, 6]*p[3, 4] + p[1, 2]*p[3, 4]^2 - 
    p[1, 3]*p[1, 4]*p[3, 5] - p[1, 3]*p[1, 5]*p[3, 5] - 
    p[1, 3]*p[1, 6]*p[3, 5] - p[1, 4]*p[2, 3]*p[3, 5] - 
    p[1, 5]*p[2, 3]*p[3, 5] - p[1, 6]*p[2, 3]*p[3, 5] - 
    p[1, 3]*p[2, 4]*p[3, 5] - p[2, 3]*p[2, 4]*p[3, 5] - 
    p[1, 3]*p[2, 5]*p[3, 5] - p[2, 3]*p[2, 5]*p[3, 5] - 
    p[1, 3]*p[2, 6]*p[3, 5] - p[2, 3]*p[2, 6]*p[3, 5] + 
    2*p[1, 2]*p[3, 4]*p[3, 5] + p[1, 2]*p[3, 5]^2 - p[1, 3]*p[1, 4]*p[3, 6] - 
    p[1, 3]*p[1, 5]*p[3, 6] - p[1, 3]*p[1, 6]*p[3, 6] - 
    p[1, 4]*p[2, 3]*p[3, 6] - p[1, 5]*p[2, 3]*p[3, 6] - 
    p[1, 6]*p[2, 3]*p[3, 6] - p[1, 3]*p[2, 4]*p[3, 6] - 
    p[2, 3]*p[2, 4]*p[3, 6] - p[1, 3]*p[2, 5]*p[3, 6] - 
    p[2, 3]*p[2, 5]*p[3, 6] - p[1, 3]*p[2, 6]*p[3, 6] - 
    p[2, 3]*p[2, 6]*p[3, 6] + 2*p[1, 2]*p[3, 4]*p[3, 6] + 
    2*p[1, 2]*p[3, 5]*p[3, 6] + p[1, 2]*p[3, 6]^2 + p[1, 3]^2*p[4, 5] + 
    2*p[1, 3]*p[2, 3]*p[4, 5] + p[2, 3]^2*p[4, 5] + p[1, 3]^2*p[4, 6] + 
    2*p[1, 3]*p[2, 3]*p[4, 6] + p[2, 3]^2*p[4, 6] + p[1, 3]^2*p[5, 6] + 
    2*p[1, 3]*p[2, 3]*p[5, 6] + p[2, 3]^2*p[5, 6]], 
 a[71] -> dlog[-(p[1, 2]*p[1, 4]) + p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] - 
    p[1, 4]*p[2, 5] - p[1, 4]*p[2, 6] - p[1, 2]*p[4, 5] - p[2, 5]*p[4, 5] - 
    p[2, 6]*p[4, 5] - p[1, 2]*p[4, 6] - p[2, 5]*p[4, 6] - p[2, 6]*p[4, 6] + 
    p[2, 4]*p[5, 6]], a[72] -> dlog[-(p[1, 2]*p[4, 5]) - p[1, 5]*p[4, 5] - 
    p[1, 6]*p[4, 5] - p[2, 5]*p[4, 5] - p[2, 6]*p[4, 5] - p[1, 2]*p[4, 6] - 
    p[1, 5]*p[4, 6] - p[1, 6]*p[4, 6] - p[2, 5]*p[4, 6] - p[2, 6]*p[4, 6] + 
    p[1, 4]*p[5, 6] + p[2, 4]*p[5, 6]], 
 a[73] -> dlog[p[1, 2]*p[2, 3] + p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + 
    p[1, 2]*p[2, 4] + p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + p[2, 3]*p[2, 5] + 
    p[2, 4]*p[2, 5] + p[2, 3]*p[2, 6] + p[2, 4]*p[2, 6] + p[1, 2]*p[3, 4] + 
    p[2, 5]*p[3, 4] + p[2, 6]*p[3, 4] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6]], 
 a[74] -> dlog[-(p[2, 5]*p[3, 4]) - p[2, 6]*p[3, 4] + p[2, 3]*p[3, 5] + 
    p[2, 4]*p[3, 5] + p[2, 3]*p[3, 6] + p[2, 4]*p[3, 6] + p[2, 3]*p[4, 5] + 
    p[2, 4]*p[4, 5] + p[2, 3]*p[4, 6] + p[2, 4]*p[4, 6] + p[2, 3]*p[5, 6] + 
    p[2, 4]*p[5, 6]], a[75] -> dlog[p[1, 3]*p[2, 3] + p[1, 4]*p[2, 3] + 
    p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + p[1, 3]*p[2, 4] + p[1, 4]*p[2, 4] + 
    p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] - p[1, 2]*p[3, 4] - p[2, 5]*p[3, 4] - 
    p[2, 6]*p[3, 4] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + p[2, 3]*p[3, 6] + 
    p[2, 4]*p[3, 6] + p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6]], 
 a[76] -> dlog[-(p[1, 2]*p[1, 3]) - p[1, 2]*p[1, 4] + p[1, 5]*p[2, 3] + 
    p[1, 6]*p[2, 3] + p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] - p[1, 3]*p[2, 5] - 
    p[1, 4]*p[2, 5] - p[1, 3]*p[2, 6] - p[1, 4]*p[2, 6] - p[1, 2]*p[3, 4] - 
    p[2, 5]*p[3, 4] - p[2, 6]*p[3, 4] - p[1, 2]*p[3, 5] - p[2, 5]*p[3, 5] - 
    p[2, 6]*p[3, 5] - p[1, 2]*p[3, 6] - p[2, 5]*p[3, 6] - p[2, 6]*p[3, 6] - 
    p[1, 2]*p[4, 5] - p[2, 5]*p[4, 5] - p[2, 6]*p[4, 5] - p[1, 2]*p[4, 6] - 
    p[2, 5]*p[4, 6] - p[2, 6]*p[4, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6]], 
 a[77] -> dlog[-(p[1, 2]*p[1, 3]*p[2, 3]) - p[1, 2]*p[1, 4]*p[2, 3] + 
    p[1, 5]*p[2, 3]^2 + p[1, 6]*p[2, 3]^2 - p[1, 2]*p[1, 3]*p[2, 4] - 
    p[1, 2]*p[1, 4]*p[2, 4] + 2*p[1, 5]*p[2, 3]*p[2, 4] + 
    2*p[1, 6]*p[2, 3]*p[2, 4] + p[1, 5]*p[2, 4]^2 + p[1, 6]*p[2, 4]^2 - 
    p[1, 3]*p[2, 3]*p[2, 5] - p[1, 4]*p[2, 3]*p[2, 5] - 
    p[1, 3]*p[2, 4]*p[2, 5] - p[1, 4]*p[2, 4]*p[2, 5] - 
    p[1, 3]*p[2, 3]*p[2, 6] - p[1, 4]*p[2, 3]*p[2, 6] - 
    p[1, 3]*p[2, 4]*p[2, 6] - p[1, 4]*p[2, 4]*p[2, 6] + p[1, 2]^2*p[3, 4] + 
    2*p[1, 2]*p[2, 5]*p[3, 4] + p[2, 5]^2*p[3, 4] + 
    2*p[1, 2]*p[2, 6]*p[3, 4] + 2*p[2, 5]*p[2, 6]*p[3, 4] + 
    p[2, 6]^2*p[3, 4] - p[1, 2]*p[2, 3]*p[3, 5] - p[1, 2]*p[2, 4]*p[3, 5] - 
    p[2, 3]*p[2, 5]*p[3, 5] - p[2, 4]*p[2, 5]*p[3, 5] - 
    p[2, 3]*p[2, 6]*p[3, 5] - p[2, 4]*p[2, 6]*p[3, 5] - 
    p[1, 2]*p[2, 3]*p[3, 6] - p[1, 2]*p[2, 4]*p[3, 6] - 
    p[2, 3]*p[2, 5]*p[3, 6] - p[2, 4]*p[2, 5]*p[3, 6] - 
    p[2, 3]*p[2, 6]*p[3, 6] - p[2, 4]*p[2, 6]*p[3, 6] - 
    p[1, 2]*p[2, 3]*p[4, 5] - p[1, 2]*p[2, 4]*p[4, 5] - 
    p[2, 3]*p[2, 5]*p[4, 5] - p[2, 4]*p[2, 5]*p[4, 5] - 
    p[2, 3]*p[2, 6]*p[4, 5] - p[2, 4]*p[2, 6]*p[4, 5] - 
    p[1, 2]*p[2, 3]*p[4, 6] - p[1, 2]*p[2, 4]*p[4, 6] - 
    p[2, 3]*p[2, 5]*p[4, 6] - p[2, 4]*p[2, 5]*p[4, 6] - 
    p[2, 3]*p[2, 6]*p[4, 6] - p[2, 4]*p[2, 6]*p[4, 6] + p[2, 3]^2*p[5, 6] + 
    2*p[2, 3]*p[2, 4]*p[5, 6] + p[2, 4]^2*p[5, 6]], 
 a[78] -> dlog[-(p[2, 6]*p[3, 4]) - p[2, 6]*p[3, 5] + p[2, 3]*p[3, 6] + 
    p[2, 4]*p[3, 6] + p[2, 5]*p[3, 6] - p[2, 6]*p[4, 5] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[2, 5]*p[5, 6]], a[79] -> dlog[p[1, 3]*p[2, 3] + p[1, 4]*p[2, 3] + 
    p[1, 5]*p[2, 3] + p[1, 6]*p[2, 3] + p[1, 3]*p[2, 4] + p[1, 4]*p[2, 4] + 
    p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + p[1, 3]*p[2, 5] + p[1, 4]*p[2, 5] + 
    p[1, 5]*p[2, 5] + p[1, 6]*p[2, 5] - p[1, 2]*p[3, 4] - p[2, 6]*p[3, 4] - 
    p[1, 2]*p[3, 5] - p[2, 6]*p[3, 5] + p[2, 3]*p[3, 6] + p[2, 4]*p[3, 6] + 
    p[2, 5]*p[3, 6] - p[1, 2]*p[4, 5] - p[2, 6]*p[4, 5] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[2, 5]*p[5, 6]], a[80] -> dlog[-(p[1, 6]*p[3, 4]) - p[2, 6]*p[3, 4] - 
    p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] + p[1, 2]*p[3, 6] + p[1, 3]*p[3, 6] + 
    p[1, 4]*p[3, 6] + p[1, 5]*p[3, 6] + p[2, 3]*p[3, 6] + p[2, 4]*p[3, 6] + 
    p[2, 5]*p[3, 6] - p[1, 6]*p[4, 5] - p[2, 6]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[1, 3]*p[4, 6] + p[1, 4]*p[4, 6] + p[1, 5]*p[4, 6] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + 
    p[1, 4]*p[5, 6] + p[1, 5]*p[5, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[2, 5]*p[5, 6]], a[81] -> dlog[p[1, 2]*p[1, 5] - p[1, 6]*p[2, 5] + 
    p[1, 5]*p[2, 6] + p[1, 2]*p[5, 6] + p[2, 6]*p[5, 6]], 
 a[82] -> dlog[p[1, 2]*p[1, 4] + p[1, 2]*p[1, 5] - p[1, 6]*p[2, 4] - 
    p[1, 6]*p[2, 5] + p[1, 4]*p[2, 6] + p[1, 5]*p[2, 6] + p[1, 2]*p[4, 5] + 
    p[2, 6]*p[4, 5] + p[1, 2]*p[4, 6] + p[2, 6]*p[4, 6] + p[1, 2]*p[5, 6] + 
    p[2, 6]*p[5, 6]], a[83] -> dlog[p[1, 2]*p[1, 3] + p[1, 2]*p[1, 4] + 
    p[1, 2]*p[1, 5] - p[1, 6]*p[2, 3] - p[1, 6]*p[2, 4] - p[1, 6]*p[2, 5] + 
    p[1, 3]*p[2, 6] + p[1, 4]*p[2, 6] + p[1, 5]*p[2, 6] + p[1, 2]*p[3, 4] + 
    p[2, 6]*p[3, 4] + p[1, 2]*p[3, 5] + p[2, 6]*p[3, 5] + p[1, 2]*p[3, 6] + 
    p[2, 6]*p[3, 6] + p[1, 2]*p[4, 5] + p[2, 6]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[2, 6]*p[4, 6] + p[1, 2]*p[5, 6] + p[2, 6]*p[5, 6]], 
 a[84] -> dlog[p[1, 6]*p[4, 5] + p[2, 6]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[1, 6]*p[4, 6] + p[2, 6]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 6]*p[5, 6] + 
    p[2, 6]*p[5, 6]], a[85] -> dlog[p[1, 6]*p[3, 4] + p[2, 6]*p[3, 4] + 
    p[1, 6]*p[3, 5] + p[2, 6]*p[3, 5] + p[1, 2]*p[3, 6] + p[1, 6]*p[3, 6] + 
    p[2, 6]*p[3, 6] + p[1, 6]*p[4, 5] + p[2, 6]*p[4, 5] + p[1, 2]*p[4, 6] + 
    p[1, 6]*p[4, 6] + p[2, 6]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 6]*p[5, 6] + 
    p[2, 6]*p[5, 6]], a[86] -> dlog[p[1, 2]*p[1, 3]*p[2, 3] + 
    p[1, 2]*p[1, 4]*p[2, 3] + p[1, 2]*p[1, 5]*p[2, 3] - p[1, 6]*p[2, 3]^2 + 
    p[1, 2]*p[1, 3]*p[2, 4] + p[1, 2]*p[1, 4]*p[2, 4] + 
    p[1, 2]*p[1, 5]*p[2, 4] - 2*p[1, 6]*p[2, 3]*p[2, 4] - p[1, 6]*p[2, 4]^2 + 
    p[1, 2]*p[1, 3]*p[2, 5] + p[1, 2]*p[1, 4]*p[2, 5] + 
    p[1, 2]*p[1, 5]*p[2, 5] - 2*p[1, 6]*p[2, 3]*p[2, 5] - 
    2*p[1, 6]*p[2, 4]*p[2, 5] - p[1, 6]*p[2, 5]^2 + p[1, 3]*p[2, 3]*p[2, 6] + 
    p[1, 4]*p[2, 3]*p[2, 6] + p[1, 5]*p[2, 3]*p[2, 6] + 
    p[1, 3]*p[2, 4]*p[2, 6] + p[1, 4]*p[2, 4]*p[2, 6] + 
    p[1, 5]*p[2, 4]*p[2, 6] + p[1, 3]*p[2, 5]*p[2, 6] + 
    p[1, 4]*p[2, 5]*p[2, 6] + p[1, 5]*p[2, 5]*p[2, 6] - p[1, 2]^2*p[3, 4] - 
    2*p[1, 2]*p[2, 6]*p[3, 4] - p[2, 6]^2*p[3, 4] - p[1, 2]^2*p[3, 5] - 
    2*p[1, 2]*p[2, 6]*p[3, 5] - p[2, 6]^2*p[3, 5] + p[1, 2]*p[2, 3]*p[3, 6] + 
    p[1, 2]*p[2, 4]*p[3, 6] + p[1, 2]*p[2, 5]*p[3, 6] + 
    p[2, 3]*p[2, 6]*p[3, 6] + p[2, 4]*p[2, 6]*p[3, 6] + 
    p[2, 5]*p[2, 6]*p[3, 6] - p[1, 2]^2*p[4, 5] - 2*p[1, 2]*p[2, 6]*p[4, 5] - 
    p[2, 6]^2*p[4, 5] + p[1, 2]*p[2, 3]*p[4, 6] + p[1, 2]*p[2, 4]*p[4, 6] + 
    p[1, 2]*p[2, 5]*p[4, 6] + p[2, 3]*p[2, 6]*p[4, 6] + 
    p[2, 4]*p[2, 6]*p[4, 6] + p[2, 5]*p[2, 6]*p[4, 6] + 
    p[1, 2]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 2]*p[2, 5]*p[5, 6] + p[2, 3]*p[2, 6]*p[5, 6] + 
    p[2, 4]*p[2, 6]*p[5, 6] + p[2, 5]*p[2, 6]*p[5, 6]], 
 a[87] -> dlog[-(p[1, 3]*p[1, 4]) - p[1, 4]*p[2, 3] - p[1, 3]*p[2, 4] - 
    p[2, 3]*p[2, 4] + p[1, 2]*p[3, 4] + p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + 
    p[2, 5]*p[3, 4] + p[2, 6]*p[3, 4] - p[1, 4]*p[3, 5] - p[2, 4]*p[3, 5] - 
    p[1, 4]*p[3, 6] - p[2, 4]*p[3, 6] - p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - 
    p[3, 5]*p[4, 5] - p[3, 6]*p[4, 5] - p[1, 3]*p[4, 6] - p[2, 3]*p[4, 6] - 
    p[3, 5]*p[4, 6] - p[3, 6]*p[4, 6] + p[3, 4]*p[5, 6]], 
 a[88] -> dlog[p[1, 5]*p[3, 4] + p[2, 5]*p[3, 4] - p[1, 2]*p[3, 5] - 
    p[1, 3]*p[3, 5] - p[1, 4]*p[3, 5] - p[1, 6]*p[3, 5] - p[2, 3]*p[3, 5] - 
    p[2, 4]*p[3, 5] - p[2, 6]*p[3, 5] - p[3, 5]*p[3, 6] - p[1, 2]*p[4, 5] - 
    p[1, 3]*p[4, 5] - p[1, 4]*p[4, 5] - p[1, 6]*p[4, 5] - p[2, 3]*p[4, 5] - 
    p[2, 4]*p[4, 5] - p[2, 6]*p[4, 5] - p[3, 6]*p[4, 5] - p[3, 5]*p[4, 6] - 
    p[4, 5]*p[4, 6] + p[3, 4]*p[5, 6]], 
 a[89] -> dlog[-(p[1, 4]*p[2, 3]) + p[1, 2]*p[2, 4] + p[1, 3]*p[2, 4] + 
    p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + p[2, 4]*p[2, 5] + p[2, 4]*p[2, 6] + 
    p[1, 2]*p[3, 4] + p[1, 3]*p[3, 4] + p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + 
    p[2, 5]*p[3, 4] + p[2, 6]*p[3, 4] + p[2, 4]*p[3, 5] + p[3, 4]*p[3, 5] + 
    p[2, 4]*p[3, 6] + p[3, 4]*p[3, 6] - p[2, 3]*p[4, 5] - p[2, 3]*p[4, 6] + 
    p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6]], 
 a[90] -> dlog[p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5] + p[3, 4]*p[4, 5] + 
    p[2, 3]*p[4, 6] + p[2, 4]*p[4, 6] + p[3, 4]*p[4, 6] + p[2, 4]*p[5, 6] + 
    p[3, 4]*p[5, 6]], a[91] -> dlog[p[1, 4]*p[2, 3] + p[1, 4]*p[2, 4] + 
    p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + p[1, 4]*p[3, 4] + p[1, 5]*p[3, 4] + 
    p[1, 6]*p[3, 4] + p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5] + p[3, 4]*p[4, 5] + 
    p[2, 3]*p[4, 6] + p[2, 4]*p[4, 6] + p[3, 4]*p[4, 6] + p[2, 4]*p[5, 6] + 
    p[3, 4]*p[5, 6]], a[92] -> dlog[-(p[1, 2]*p[1, 4]) - p[1, 3]*p[1, 4] - 
    p[1, 4]*p[2, 3] + p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] - p[1, 4]*p[2, 5] - 
    p[1, 4]*p[2, 6] + p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] - p[1, 4]*p[3, 5] - 
    p[1, 4]*p[3, 6] - p[1, 2]*p[4, 5] - p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - 
    p[2, 5]*p[4, 5] - p[2, 6]*p[4, 5] - p[3, 5]*p[4, 5] - p[3, 6]*p[4, 5] - 
    p[1, 2]*p[4, 6] - p[1, 3]*p[4, 6] - p[2, 3]*p[4, 6] - p[2, 5]*p[4, 6] - 
    p[2, 6]*p[4, 6] - p[3, 5]*p[4, 6] - p[3, 6]*p[4, 6] + p[2, 4]*p[5, 6] + 
    p[3, 4]*p[5, 6]], a[93] -> dlog[p[1, 4]*p[1, 5] + p[1, 4]*p[1, 6] + 
    p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4] + p[1, 4]*p[2, 5] + p[2, 4]*p[2, 5] + 
    p[1, 4]*p[2, 6] + p[2, 4]*p[2, 6] + p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + 
    p[2, 5]*p[3, 4] + p[2, 6]*p[3, 4] + p[1, 4]*p[3, 5] + p[2, 4]*p[3, 5] + 
    p[3, 4]*p[3, 5] + p[1, 4]*p[3, 6] + p[2, 4]*p[3, 6] + p[3, 4]*p[3, 6] - 
    p[1, 2]*p[4, 5] - p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - p[1, 2]*p[4, 6] - 
    p[1, 3]*p[4, 6] - p[2, 3]*p[4, 6] + p[1, 4]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[3, 4]*p[5, 6]], a[94] -> dlog[p[1, 2]*p[4, 5] + p[1, 3]*p[4, 5] + 
    p[1, 4]*p[4, 5] + p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5] + p[3, 4]*p[4, 5] + 
    p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + p[1, 4]*p[4, 6] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[3, 4]*p[4, 6] + p[1, 4]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[3, 4]*p[5, 6]], a[95] -> dlog[-(p[1, 2]*p[4, 5]) - p[1, 3]*p[4, 5] - 
    p[1, 5]*p[4, 5] - p[1, 6]*p[4, 5] - p[2, 3]*p[4, 5] - p[2, 5]*p[4, 5] - 
    p[2, 6]*p[4, 5] - p[3, 5]*p[4, 5] - p[3, 6]*p[4, 5] - p[1, 2]*p[4, 6] - 
    p[1, 3]*p[4, 6] - p[1, 5]*p[4, 6] - p[1, 6]*p[4, 6] - p[2, 3]*p[4, 6] - 
    p[2, 5]*p[4, 6] - p[2, 6]*p[4, 6] - p[3, 5]*p[4, 6] - p[3, 6]*p[4, 6] + 
    p[1, 4]*p[5, 6] + p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6]], 
 a[96] -> dlog[p[1, 5]*p[2, 3] + p[1, 5]*p[2, 4] - p[1, 2]*p[2, 5] - 
    p[1, 3]*p[2, 5] - p[1, 4]*p[2, 5] - p[1, 6]*p[2, 5] - p[2, 5]*p[2, 6] + 
    p[1, 5]*p[3, 4] - p[1, 2]*p[3, 5] - p[1, 3]*p[3, 5] - p[1, 4]*p[3, 5] - 
    p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] - p[2, 5]*p[3, 6] - p[3, 5]*p[3, 6] - 
    p[1, 2]*p[4, 5] - p[1, 3]*p[4, 5] - p[1, 4]*p[4, 5] - p[1, 6]*p[4, 5] - 
    p[2, 6]*p[4, 5] - p[3, 6]*p[4, 5] - p[2, 5]*p[4, 6] - p[3, 5]*p[4, 6] - 
    p[4, 5]*p[4, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6]], 
 a[97] -> dlog[-(p[1, 5]*p[1, 6]) - p[1, 6]*p[2, 5] - p[1, 5]*p[2, 6] - 
    p[2, 5]*p[2, 6] - p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] - p[1, 5]*p[3, 6] - 
    p[2, 5]*p[3, 6] - p[3, 5]*p[3, 6] - p[1, 6]*p[4, 5] - p[2, 6]*p[4, 5] - 
    p[3, 6]*p[4, 5] - p[1, 5]*p[4, 6] - p[2, 5]*p[4, 6] - p[3, 5]*p[4, 6] - 
    p[4, 5]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6] + 
    p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6]], 
 a[98] -> dlog[-(p[1, 5]*p[1, 6]*p[3, 4]) - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] - p[2, 5]*p[2, 6]*p[3, 4] + 
    p[1, 3]*p[1, 6]*p[3, 5] + p[1, 4]*p[1, 6]*p[3, 5] + 
    p[1, 6]*p[2, 3]*p[3, 5] + p[1, 6]*p[2, 4]*p[3, 5] + 
    p[1, 3]*p[2, 6]*p[3, 5] + p[1, 4]*p[2, 6]*p[3, 5] + 
    p[2, 3]*p[2, 6]*p[3, 5] + p[2, 4]*p[2, 6]*p[3, 5] - 
    p[1, 2]*p[3, 5]*p[3, 6] + p[1, 3]*p[1, 6]*p[4, 5] + 
    p[1, 4]*p[1, 6]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 6]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 6]*p[4, 5] + 
    p[1, 4]*p[2, 6]*p[4, 5] + p[2, 3]*p[2, 6]*p[4, 5] + 
    p[2, 4]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 2]*p[4, 5]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6]], 
 a[99] -> dlog[-(p[1, 5]*p[2, 5]*p[3, 4]) - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] - p[1, 6]*p[2, 6]*p[3, 4] + 
    p[1, 5]*p[2, 3]*p[3, 5] + p[1, 6]*p[2, 3]*p[3, 5] + 
    p[1, 5]*p[2, 4]*p[3, 5] + p[1, 6]*p[2, 4]*p[3, 5] + 
    p[1, 5]*p[2, 3]*p[3, 6] + p[1, 6]*p[2, 3]*p[3, 6] + 
    p[1, 5]*p[2, 4]*p[3, 6] + p[1, 6]*p[2, 4]*p[3, 6] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 5]*p[2, 4]*p[4, 5] + p[1, 6]*p[2, 4]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 6]*p[2, 3]*p[4, 6] + 
    p[1, 5]*p[2, 4]*p[4, 6] + p[1, 6]*p[2, 4]*p[4, 6] - 
    p[1, 3]*p[2, 3]*p[5, 6] - p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 3]*p[2, 4]*p[5, 6] - p[1, 4]*p[2, 4]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6]], 
 a[100] -> dlog[p[1, 3]*p[1, 5]*p[4, 5] + p[1, 3]*p[1, 6]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 5]*p[4, 5] + p[2, 3]*p[2, 5]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[2, 3]*p[2, 6]*p[4, 5] - 
    p[1, 2]*p[3, 5]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] + 
    p[1, 3]*p[1, 5]*p[4, 6] + p[1, 3]*p[1, 6]*p[4, 6] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 6]*p[2, 3]*p[4, 6] + 
    p[1, 3]*p[2, 5]*p[4, 6] + p[2, 3]*p[2, 5]*p[4, 6] + 
    p[1, 3]*p[2, 6]*p[4, 6] + p[2, 3]*p[2, 6]*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 2]*p[3, 6]*p[4, 6] - 
    p[1, 3]*p[1, 4]*p[5, 6] - p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 3]*p[2, 4]*p[5, 6] - p[2, 3]*p[2, 4]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6]], 
 a[101] -> dlog[-(p[1, 4]*p[2, 3]^2) - 2*p[1, 4]*p[2, 3]*p[2, 4] - 
    p[1, 5]*p[2, 3]*p[2, 4] - p[1, 6]*p[2, 3]*p[2, 4] - p[1, 4]*p[2, 4]^2 - 
    p[1, 5]*p[2, 4]^2 - p[1, 6]*p[2, 4]^2 - p[1, 4]*p[2, 3]*p[2, 5] - 
    p[1, 4]*p[2, 4]*p[2, 5] - p[1, 5]*p[2, 4]*p[2, 5] - 
    p[1, 6]*p[2, 4]*p[2, 5] - p[1, 4]*p[2, 3]*p[2, 6] - 
    p[1, 4]*p[2, 4]*p[2, 6] - p[1, 5]*p[2, 4]*p[2, 6] - 
    p[1, 6]*p[2, 4]*p[2, 6] - 2*p[1, 4]*p[2, 3]*p[3, 4] - 
    p[1, 5]*p[2, 3]*p[3, 4] - p[1, 6]*p[2, 3]*p[3, 4] - 
    2*p[1, 4]*p[2, 4]*p[3, 4] - 2*p[1, 5]*p[2, 4]*p[3, 4] - 
    2*p[1, 6]*p[2, 4]*p[3, 4] - p[1, 4]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 5]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 4]*p[2, 6]*p[3, 4] - p[1, 5]*p[2, 6]*p[3, 4] - 
    p[1, 6]*p[2, 6]*p[3, 4] - p[1, 4]*p[3, 4]^2 - p[1, 5]*p[3, 4]^2 - 
    p[1, 6]*p[3, 4]^2 - p[1, 4]*p[2, 3]*p[3, 5] - p[1, 4]*p[2, 4]*p[3, 5] - 
    p[1, 5]*p[2, 4]*p[3, 5] - p[1, 6]*p[2, 4]*p[3, 5] - 
    p[1, 4]*p[3, 4]*p[3, 5] - p[1, 5]*p[3, 4]*p[3, 5] - 
    p[1, 6]*p[3, 4]*p[3, 5] - p[1, 4]*p[2, 3]*p[3, 6] - 
    p[1, 4]*p[2, 4]*p[3, 6] - p[1, 5]*p[2, 4]*p[3, 6] - 
    p[1, 6]*p[2, 4]*p[3, 6] - p[1, 4]*p[3, 4]*p[3, 6] - 
    p[1, 5]*p[3, 4]*p[3, 6] - p[1, 6]*p[3, 4]*p[3, 6] + 
    p[1, 2]*p[2, 3]*p[4, 5] + p[1, 3]*p[2, 3]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 2]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 4]*p[4, 5] + 
    p[1, 2]*p[3, 4]*p[4, 5] + p[1, 3]*p[3, 4]*p[4, 5] + 
    p[1, 2]*p[2, 3]*p[4, 6] + p[1, 3]*p[2, 3]*p[4, 6] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 6]*p[2, 3]*p[4, 6] + 
    p[1, 2]*p[2, 4]*p[4, 6] + p[1, 3]*p[2, 4]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6] + p[1, 3]*p[3, 4]*p[4, 6] - 
    p[1, 4]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6]], 
 a[102] -> dlog[-(p[1, 2]^2*p[1, 4]) - 2*p[1, 2]*p[1, 3]*p[1, 4] - 
    p[1, 3]^2*p[1, 4] - 2*p[1, 2]*p[1, 4]*p[2, 3] - 
    2*p[1, 3]*p[1, 4]*p[2, 3] - p[1, 4]*p[2, 3]^2 + p[1, 2]*p[1, 5]*p[2, 4] + 
    p[1, 3]*p[1, 5]*p[2, 4] + p[1, 2]*p[1, 6]*p[2, 4] + 
    p[1, 3]*p[1, 6]*p[2, 4] + p[1, 5]*p[2, 3]*p[2, 4] + 
    p[1, 6]*p[2, 3]*p[2, 4] - p[1, 2]*p[1, 4]*p[2, 5] - 
    p[1, 3]*p[1, 4]*p[2, 5] - p[1, 4]*p[2, 3]*p[2, 5] - 
    p[1, 2]*p[1, 4]*p[2, 6] - p[1, 3]*p[1, 4]*p[2, 6] - 
    p[1, 4]*p[2, 3]*p[2, 6] + p[1, 2]*p[1, 5]*p[3, 4] + 
    p[1, 3]*p[1, 5]*p[3, 4] + p[1, 2]*p[1, 6]*p[3, 4] + 
    p[1, 3]*p[1, 6]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 6]*p[2, 3]*p[3, 4] - p[1, 2]*p[1, 4]*p[3, 5] - 
    p[1, 3]*p[1, 4]*p[3, 5] - p[1, 4]*p[2, 3]*p[3, 5] - 
    p[1, 2]*p[1, 4]*p[3, 6] - p[1, 3]*p[1, 4]*p[3, 6] - 
    p[1, 4]*p[2, 3]*p[3, 6] - p[1, 2]^2*p[4, 5] - 2*p[1, 2]*p[1, 3]*p[4, 5] - 
    p[1, 3]^2*p[4, 5] - p[1, 2]*p[2, 3]*p[4, 5] - p[1, 3]*p[2, 3]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 2]*p[2, 5]*p[4, 5] - p[1, 3]*p[2, 5]*p[4, 5] - 
    p[1, 2]*p[2, 6]*p[4, 5] - p[1, 3]*p[2, 6]*p[4, 5] - 
    p[1, 2]*p[3, 5]*p[4, 5] - p[1, 3]*p[3, 5]*p[4, 5] - 
    p[1, 2]*p[3, 6]*p[4, 5] - p[1, 3]*p[3, 6]*p[4, 5] - p[1, 2]^2*p[4, 6] - 
    2*p[1, 2]*p[1, 3]*p[4, 6] - p[1, 3]^2*p[4, 6] - p[1, 2]*p[2, 3]*p[4, 6] - 
    p[1, 3]*p[2, 3]*p[4, 6] + p[1, 5]*p[2, 3]*p[4, 6] + 
    p[1, 6]*p[2, 3]*p[4, 6] - p[1, 2]*p[2, 5]*p[4, 6] - 
    p[1, 3]*p[2, 5]*p[4, 6] - p[1, 2]*p[2, 6]*p[4, 6] - 
    p[1, 3]*p[2, 6]*p[4, 6] - p[1, 2]*p[3, 5]*p[4, 6] - 
    p[1, 3]*p[3, 5]*p[4, 6] - p[1, 2]*p[3, 6]*p[4, 6] - 
    p[1, 3]*p[3, 6]*p[4, 6] - p[1, 4]*p[2, 3]*p[5, 6] + 
    p[1, 2]*p[2, 4]*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 3]*p[3, 4]*p[5, 6]], 
 a[103] -> dlog[p[1, 2]*p[1, 5]*p[2, 3] + p[1, 5]*p[1, 6]*p[2, 3] + 
    p[1, 2]*p[1, 5]*p[2, 4] + p[1, 5]*p[1, 6]*p[2, 4] - p[1, 2]^2*p[2, 5] - 
    p[1, 2]*p[1, 3]*p[2, 5] - p[1, 2]*p[1, 4]*p[2, 5] - 
    2*p[1, 2]*p[1, 6]*p[2, 5] - p[1, 3]*p[1, 6]*p[2, 5] - 
    p[1, 4]*p[1, 6]*p[2, 5] - p[1, 6]^2*p[2, 5] + p[1, 5]*p[2, 3]*p[2, 6] + 
    p[1, 5]*p[2, 4]*p[2, 6] - 2*p[1, 2]*p[2, 5]*p[2, 6] - 
    p[1, 3]*p[2, 5]*p[2, 6] - p[1, 4]*p[2, 5]*p[2, 6] - 
    2*p[1, 6]*p[2, 5]*p[2, 6] - p[2, 5]*p[2, 6]^2 + p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 6]*p[2, 5]*p[3, 4] + p[1, 5]*p[2, 6]*p[3, 4] - p[1, 2]^2*p[3, 5] - 
    p[1, 2]*p[1, 3]*p[3, 5] - p[1, 2]*p[1, 4]*p[3, 5] - 
    p[1, 2]*p[1, 6]*p[3, 5] + p[1, 6]*p[2, 3]*p[3, 5] + 
    p[1, 6]*p[2, 4]*p[3, 5] - 2*p[1, 2]*p[2, 6]*p[3, 5] - 
    p[1, 3]*p[2, 6]*p[3, 5] - p[1, 4]*p[2, 6]*p[3, 5] - 
    p[1, 6]*p[2, 6]*p[3, 5] - p[2, 6]^2*p[3, 5] - p[1, 2]*p[2, 5]*p[3, 6] - 
    p[1, 6]*p[2, 5]*p[3, 6] - p[2, 5]*p[2, 6]*p[3, 6] - 
    p[1, 2]*p[3, 5]*p[3, 6] - p[2, 6]*p[3, 5]*p[3, 6] - p[1, 2]^2*p[4, 5] - 
    p[1, 2]*p[1, 3]*p[4, 5] - p[1, 2]*p[1, 4]*p[4, 5] - 
    p[1, 2]*p[1, 6]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 6]*p[2, 4]*p[4, 5] - 2*p[1, 2]*p[2, 6]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 4]*p[2, 6]*p[4, 5] - 
    p[1, 6]*p[2, 6]*p[4, 5] - p[2, 6]^2*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[2, 6]*p[3, 6]*p[4, 5] - p[1, 2]*p[2, 5]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] - p[2, 5]*p[2, 6]*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[2, 6]*p[3, 5]*p[4, 6] - 
    p[1, 2]*p[4, 5]*p[4, 6] - p[2, 6]*p[4, 5]*p[4, 6] + 
    p[1, 2]*p[2, 3]*p[5, 6] + p[1, 6]*p[2, 3]*p[5, 6] + 
    p[1, 2]*p[2, 4]*p[5, 6] + p[1, 6]*p[2, 4]*p[5, 6] + 
    p[2, 3]*p[2, 6]*p[5, 6] + p[2, 4]*p[2, 6]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[2, 6]*p[3, 4]*p[5, 6]], 
 a[104] -> dlog[p[1, 4]^2*p[2, 3] - p[1, 2]*p[1, 4]*p[2, 4] - 
    p[1, 3]*p[1, 4]*p[2, 4] + p[1, 5]*p[2, 4]^2 + p[1, 6]*p[2, 4]^2 - 
    p[1, 4]*p[2, 4]*p[2, 5] - p[1, 4]*p[2, 4]*p[2, 6] - 
    p[1, 2]*p[1, 4]*p[3, 4] - p[1, 3]*p[1, 4]*p[3, 4] + 
    2*p[1, 5]*p[2, 4]*p[3, 4] + 2*p[1, 6]*p[2, 4]*p[3, 4] - 
    p[1, 4]*p[2, 5]*p[3, 4] - p[1, 4]*p[2, 6]*p[3, 4] + p[1, 5]*p[3, 4]^2 + 
    p[1, 6]*p[3, 4]^2 - p[1, 4]*p[2, 4]*p[3, 5] - p[1, 4]*p[3, 4]*p[3, 5] - 
    p[1, 4]*p[2, 4]*p[3, 6] - p[1, 4]*p[3, 4]*p[3, 6] + 
    2*p[1, 4]*p[2, 3]*p[4, 5] - p[1, 2]*p[2, 4]*p[4, 5] - 
    p[1, 3]*p[2, 4]*p[4, 5] - p[2, 4]*p[2, 5]*p[4, 5] - 
    p[2, 4]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 4]*p[4, 5] - 
    p[1, 3]*p[3, 4]*p[4, 5] - p[2, 5]*p[3, 4]*p[4, 5] - 
    p[2, 6]*p[3, 4]*p[4, 5] - p[2, 4]*p[3, 5]*p[4, 5] - 
    p[3, 4]*p[3, 5]*p[4, 5] - p[2, 4]*p[3, 6]*p[4, 5] - 
    p[3, 4]*p[3, 6]*p[4, 5] + p[2, 3]*p[4, 5]^2 + 2*p[1, 4]*p[2, 3]*p[4, 6] - 
    p[1, 2]*p[2, 4]*p[4, 6] - p[1, 3]*p[2, 4]*p[4, 6] - 
    p[2, 4]*p[2, 5]*p[4, 6] - p[2, 4]*p[2, 6]*p[4, 6] - 
    p[1, 2]*p[3, 4]*p[4, 6] - p[1, 3]*p[3, 4]*p[4, 6] - 
    p[2, 5]*p[3, 4]*p[4, 6] - p[2, 6]*p[3, 4]*p[4, 6] - 
    p[2, 4]*p[3, 5]*p[4, 6] - p[3, 4]*p[3, 5]*p[4, 6] - 
    p[2, 4]*p[3, 6]*p[4, 6] - p[3, 4]*p[3, 6]*p[4, 6] + 
    2*p[2, 3]*p[4, 5]*p[4, 6] + p[2, 3]*p[4, 6]^2 + p[2, 4]^2*p[5, 6] + 
    2*p[2, 4]*p[3, 4]*p[5, 6] + p[3, 4]^2*p[5, 6]], 
 a[105] -> dlog[-(p[1, 4]*p[1, 5]*p[4, 5]) - p[1, 4]*p[1, 6]*p[4, 5] - 
    p[1, 5]*p[2, 4]*p[4, 5] - p[1, 6]*p[2, 4]*p[4, 5] - 
    p[1, 4]*p[2, 5]*p[4, 5] - p[2, 4]*p[2, 5]*p[4, 5] - 
    p[1, 4]*p[2, 6]*p[4, 5] - p[2, 4]*p[2, 6]*p[4, 5] - 
    p[1, 5]*p[3, 4]*p[4, 5] - p[1, 6]*p[3, 4]*p[4, 5] - 
    p[2, 5]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] - 
    p[1, 4]*p[3, 5]*p[4, 5] - p[2, 4]*p[3, 5]*p[4, 5] - 
    p[3, 4]*p[3, 5]*p[4, 5] - p[1, 4]*p[3, 6]*p[4, 5] - 
    p[2, 4]*p[3, 6]*p[4, 5] - p[3, 4]*p[3, 6]*p[4, 5] + p[1, 2]*p[4, 5]^2 + 
    p[1, 3]*p[4, 5]^2 + p[2, 3]*p[4, 5]^2 - p[1, 4]*p[1, 5]*p[4, 6] - 
    p[1, 4]*p[1, 6]*p[4, 6] - p[1, 5]*p[2, 4]*p[4, 6] - 
    p[1, 6]*p[2, 4]*p[4, 6] - p[1, 4]*p[2, 5]*p[4, 6] - 
    p[2, 4]*p[2, 5]*p[4, 6] - p[1, 4]*p[2, 6]*p[4, 6] - 
    p[2, 4]*p[2, 6]*p[4, 6] - p[1, 5]*p[3, 4]*p[4, 6] - 
    p[1, 6]*p[3, 4]*p[4, 6] - p[2, 5]*p[3, 4]*p[4, 6] - 
    p[2, 6]*p[3, 4]*p[4, 6] - p[1, 4]*p[3, 5]*p[4, 6] - 
    p[2, 4]*p[3, 5]*p[4, 6] - p[3, 4]*p[3, 5]*p[4, 6] - 
    p[1, 4]*p[3, 6]*p[4, 6] - p[2, 4]*p[3, 6]*p[4, 6] - 
    p[3, 4]*p[3, 6]*p[4, 6] + 2*p[1, 2]*p[4, 5]*p[4, 6] + 
    2*p[1, 3]*p[4, 5]*p[4, 6] + 2*p[2, 3]*p[4, 5]*p[4, 6] + 
    p[1, 2]*p[4, 6]^2 + p[1, 3]*p[4, 6]^2 + p[2, 3]*p[4, 6]^2 + 
    p[1, 4]^2*p[5, 6] + 2*p[1, 4]*p[2, 4]*p[5, 6] + p[2, 4]^2*p[5, 6] + 
    2*p[1, 4]*p[3, 4]*p[5, 6] + 2*p[2, 4]*p[3, 4]*p[5, 6] + 
    p[3, 4]^2*p[5, 6]], a[106] -> dlog[-(p[3, 6]*p[4, 5]) + p[3, 4]*p[4, 6] + 
    p[3, 5]*p[4, 6] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6]], 
 a[107] -> dlog[p[1, 4]*p[3, 4] + p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + 
    p[1, 4]*p[3, 5] + p[1, 5]*p[3, 5] + p[1, 6]*p[3, 5] - p[1, 3]*p[4, 5] - 
    p[3, 6]*p[4, 5] + p[3, 4]*p[4, 6] + p[3, 5]*p[4, 6] + p[3, 4]*p[5, 6] + 
    p[3, 5]*p[5, 6]], a[108] -> dlog[p[1, 2]*p[3, 4] + p[1, 4]*p[3, 4] + 
    p[1, 5]*p[3, 4] + p[1, 6]*p[3, 4] + p[2, 4]*p[3, 4] + p[2, 5]*p[3, 4] + 
    p[2, 6]*p[3, 4] + p[1, 2]*p[3, 5] + p[1, 4]*p[3, 5] + p[1, 5]*p[3, 5] + 
    p[1, 6]*p[3, 5] + p[2, 4]*p[3, 5] + p[2, 5]*p[3, 5] + p[2, 6]*p[3, 5] - 
    p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - p[3, 6]*p[4, 5] + p[3, 4]*p[4, 6] + 
    p[3, 5]*p[4, 6] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6]], 
 a[109] -> dlog[-(p[2, 6]*p[4, 5]) - p[3, 6]*p[4, 5] + p[2, 3]*p[4, 6] + 
    p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + p[3, 4]*p[4, 6] + p[3, 5]*p[4, 6] + 
    p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + p[2, 5]*p[5, 6] + p[3, 4]*p[5, 6] + 
    p[3, 5]*p[5, 6]], a[110] -> dlog[-(p[1, 6]*p[4, 5]) - p[2, 6]*p[4, 5] - 
    p[3, 6]*p[4, 5] + p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + p[1, 4]*p[4, 6] + 
    p[1, 5]*p[4, 6] + p[2, 3]*p[4, 6] + p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + 
    p[3, 4]*p[4, 6] + p[3, 5]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + 
    p[1, 4]*p[5, 6] + p[1, 5]*p[5, 6] + p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + 
    p[2, 5]*p[5, 6] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6]], 
 a[111] -> dlog[p[1, 2]*p[1, 6]*p[3, 4] + p[1, 3]*p[1, 6]*p[3, 4] + 
    p[1, 6]*p[2, 3]*p[3, 4] + p[1, 2]*p[2, 6]*p[3, 4] + 
    p[1, 3]*p[2, 6]*p[3, 4] + p[2, 3]*p[2, 6]*p[3, 4] + 
    p[1, 2]*p[1, 6]*p[3, 5] + p[1, 3]*p[1, 6]*p[3, 5] + 
    p[1, 6]*p[2, 3]*p[3, 5] + p[1, 2]*p[2, 6]*p[3, 5] + 
    p[1, 3]*p[2, 6]*p[3, 5] + p[2, 3]*p[2, 6]*p[3, 5] - p[1, 2]^2*p[3, 6] - 
    2*p[1, 2]*p[1, 3]*p[3, 6] - p[1, 3]^2*p[3, 6] - p[1, 2]*p[1, 4]*p[3, 6] - 
    p[1, 3]*p[1, 4]*p[3, 6] - p[1, 2]*p[1, 5]*p[3, 6] - 
    p[1, 3]*p[1, 5]*p[3, 6] - 2*p[1, 2]*p[2, 3]*p[3, 6] - 
    2*p[1, 3]*p[2, 3]*p[3, 6] - p[1, 4]*p[2, 3]*p[3, 6] - 
    p[1, 5]*p[2, 3]*p[3, 6] - p[2, 3]^2*p[3, 6] - p[1, 2]*p[2, 4]*p[3, 6] - 
    p[1, 3]*p[2, 4]*p[3, 6] - p[2, 3]*p[2, 4]*p[3, 6] - 
    p[1, 2]*p[2, 5]*p[3, 6] - p[1, 3]*p[2, 5]*p[3, 6] - 
    p[2, 3]*p[2, 5]*p[3, 6] + p[1, 3]*p[1, 6]*p[4, 5] + 
    p[1, 6]*p[2, 3]*p[4, 5] + p[1, 3]*p[2, 6]*p[4, 5] + 
    p[2, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[1, 2]*p[1, 3]*p[4, 6] - p[1, 3]^2*p[4, 6] - p[1, 3]*p[1, 4]*p[4, 6] - 
    p[1, 3]*p[1, 5]*p[4, 6] - p[1, 2]*p[2, 3]*p[4, 6] - 
    2*p[1, 3]*p[2, 3]*p[4, 6] - p[1, 4]*p[2, 3]*p[4, 6] - 
    p[1, 5]*p[2, 3]*p[4, 6] - p[2, 3]^2*p[4, 6] - p[1, 3]*p[2, 4]*p[4, 6] - 
    p[2, 3]*p[2, 4]*p[4, 6] - p[1, 3]*p[2, 5]*p[4, 6] - 
    p[2, 3]*p[2, 5]*p[4, 6] + p[1, 2]*p[3, 4]*p[4, 6] + 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 2]*p[1, 3]*p[5, 6] - p[1, 3]^2*p[5, 6] - 
    p[1, 3]*p[1, 4]*p[5, 6] - p[1, 3]*p[1, 5]*p[5, 6] - 
    p[1, 2]*p[2, 3]*p[5, 6] - 2*p[1, 3]*p[2, 3]*p[5, 6] - 
    p[1, 4]*p[2, 3]*p[5, 6] - p[1, 5]*p[2, 3]*p[5, 6] - p[2, 3]^2*p[5, 6] - 
    p[1, 3]*p[2, 4]*p[5, 6] - p[2, 3]*p[2, 4]*p[5, 6] - 
    p[1, 3]*p[2, 5]*p[5, 6] - p[2, 3]*p[2, 5]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6]], 
 a[112] -> dlog[-(p[1, 2]*p[1, 6]*p[3, 4]) - p[1, 4]*p[1, 6]*p[3, 4] - 
    p[1, 5]*p[1, 6]*p[3, 4] - p[1, 6]^2*p[3, 4] - p[1, 6]*p[2, 4]*p[3, 4] - 
    p[1, 6]*p[2, 5]*p[3, 4] - p[1, 2]*p[2, 6]*p[3, 4] - 
    p[1, 4]*p[2, 6]*p[3, 4] - p[1, 5]*p[2, 6]*p[3, 4] - 
    2*p[1, 6]*p[2, 6]*p[3, 4] - p[2, 4]*p[2, 6]*p[3, 4] - 
    p[2, 5]*p[2, 6]*p[3, 4] - p[2, 6]^2*p[3, 4] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 4]*p[1, 6]*p[3, 5] - p[1, 5]*p[1, 6]*p[3, 5] - p[1, 6]^2*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[1, 6]*p[2, 5]*p[3, 5] - 
    p[1, 2]*p[2, 6]*p[3, 5] - p[1, 4]*p[2, 6]*p[3, 5] - 
    p[1, 5]*p[2, 6]*p[3, 5] - 2*p[1, 6]*p[2, 6]*p[3, 5] - 
    p[2, 4]*p[2, 6]*p[3, 5] - p[2, 5]*p[2, 6]*p[3, 5] - p[2, 6]^2*p[3, 5] - 
    p[1, 2]^2*p[3, 6] - p[1, 2]*p[1, 4]*p[3, 6] - p[1, 2]*p[1, 5]*p[3, 6] - 
    2*p[1, 2]*p[1, 6]*p[3, 6] - p[1, 4]*p[1, 6]*p[3, 6] - 
    p[1, 5]*p[1, 6]*p[3, 6] - p[1, 6]^2*p[3, 6] - p[1, 2]*p[2, 4]*p[3, 6] - 
    p[1, 6]*p[2, 4]*p[3, 6] - p[1, 2]*p[2, 5]*p[3, 6] - 
    p[1, 6]*p[2, 5]*p[3, 6] - 2*p[1, 2]*p[2, 6]*p[3, 6] - 
    p[1, 4]*p[2, 6]*p[3, 6] - p[1, 5]*p[2, 6]*p[3, 6] - 
    2*p[1, 6]*p[2, 6]*p[3, 6] - p[2, 4]*p[2, 6]*p[3, 6] - 
    p[2, 5]*p[2, 6]*p[3, 6] - p[2, 6]^2*p[3, 6] + p[1, 3]*p[1, 6]*p[4, 5] + 
    p[1, 6]*p[2, 3]*p[4, 5] + p[1, 3]*p[2, 6]*p[4, 5] + 
    p[2, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] + 
    p[1, 2]*p[1, 3]*p[4, 6] + p[1, 3]*p[1, 6]*p[4, 6] + 
    p[1, 2]*p[2, 3]*p[4, 6] + p[1, 6]*p[2, 3]*p[4, 6] + 
    p[1, 3]*p[2, 6]*p[4, 6] + p[2, 3]*p[2, 6]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[1, 2]*p[1, 3]*p[5, 6] + p[1, 3]*p[1, 6]*p[5, 6] + 
    p[1, 2]*p[2, 3]*p[5, 6] + p[1, 6]*p[2, 3]*p[5, 6] + 
    p[1, 3]*p[2, 6]*p[5, 6] + p[2, 3]*p[2, 6]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6]], 
 a[113] -> dlog[p[1, 6]*p[2, 3]*p[4, 5] - p[1, 2]*p[2, 6]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[1, 3]*p[3, 6]*p[4, 5] - p[1, 4]*p[2, 3]*p[4, 6] - 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 2]*p[2, 4]*p[4, 6] + 
    p[1, 3]*p[2, 4]*p[4, 6] + p[1, 2]*p[2, 5]*p[4, 6] + 
    p[1, 3]*p[2, 5]*p[4, 6] + p[1, 2]*p[3, 4]*p[4, 6] + 
    p[1, 3]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[1, 3]*p[3, 5]*p[4, 6] - p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 5]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 2]*p[2, 5]*p[5, 6] + 
    p[1, 3]*p[2, 5]*p[5, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6] + 
    p[1, 3]*p[3, 5]*p[5, 6]], 
 a[114] -> dlog[p[1, 2]*p[1, 4]*p[3, 4] + p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 6]*p[2, 4]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] + 
    p[1, 4]*p[2, 6]*p[3, 4] + p[1, 5]*p[2, 6]*p[3, 4] + 
    p[1, 2]*p[1, 4]*p[3, 5] + p[1, 2]*p[1, 5]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[1, 6]*p[2, 5]*p[3, 5] + 
    p[1, 4]*p[2, 6]*p[3, 5] + p[1, 5]*p[2, 6]*p[3, 5] - 
    p[1, 2]*p[1, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[2, 6]*p[3, 6]*p[4, 5] + p[1, 2]*p[3, 4]*p[4, 6] + 
    p[2, 6]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[2, 6]*p[3, 5]*p[4, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[2, 6]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6] + 
    p[2, 6]*p[3, 5]*p[5, 6]], 
 a[115] -> dlog[p[1, 3]*p[1, 5] + p[1, 5]*p[2, 3] + p[1, 3]*p[2, 5] + 
    p[2, 3]*p[2, 5] - p[1, 2]*p[3, 5] - p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] + 
    p[1, 5]*p[3, 6] + p[2, 5]*p[3, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6] + 
    p[3, 6]*p[5, 6]], a[116] -> dlog[p[1, 3]*p[1, 4] + p[1, 3]*p[1, 5] + 
    p[1, 4]*p[2, 3] + p[1, 5]*p[2, 3] + p[1, 3]*p[2, 4] + p[2, 3]*p[2, 4] + 
    p[1, 3]*p[2, 5] + p[2, 3]*p[2, 5] - p[1, 2]*p[3, 4] - p[1, 6]*p[3, 4] - 
    p[2, 6]*p[3, 4] - p[1, 2]*p[3, 5] - p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] + 
    p[1, 4]*p[3, 6] + p[1, 5]*p[3, 6] + p[2, 4]*p[3, 6] + p[2, 5]*p[3, 6] + 
    p[1, 3]*p[4, 5] + p[2, 3]*p[4, 5] + p[3, 6]*p[4, 5] + p[1, 3]*p[4, 6] + 
    p[2, 3]*p[4, 6] + p[3, 6]*p[4, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6] + 
    p[3, 6]*p[5, 6]], a[117] -> dlog[p[1, 2]*p[1, 5] + p[1, 3]*p[1, 5] + 
    p[1, 5]*p[2, 3] - p[1, 6]*p[2, 5] + p[1, 5]*p[2, 6] - p[1, 6]*p[3, 5] + 
    p[1, 5]*p[3, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[2, 3]*p[5, 6] + 
    p[2, 6]*p[5, 6] + p[3, 6]*p[5, 6]], 
 a[118] -> dlog[p[1, 6]*p[4, 5] + p[2, 6]*p[4, 5] + p[3, 6]*p[4, 5] + 
    p[1, 2]*p[4, 6] + p[1, 3]*p[4, 6] + p[1, 6]*p[4, 6] + p[2, 3]*p[4, 6] + 
    p[2, 6]*p[4, 6] + p[3, 6]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + 
    p[1, 6]*p[5, 6] + p[2, 3]*p[5, 6] + p[2, 6]*p[5, 6] + p[3, 6]*p[5, 6]], 
 a[119] -> dlog[p[1, 2]^2*p[1, 5] + 2*p[1, 2]*p[1, 3]*p[1, 5] + 
    p[1, 3]^2*p[1, 5] + 2*p[1, 2]*p[1, 5]*p[2, 3] + 
    2*p[1, 3]*p[1, 5]*p[2, 3] + p[1, 5]*p[2, 3]^2 - p[1, 2]*p[1, 6]*p[2, 5] - 
    p[1, 3]*p[1, 6]*p[2, 5] - p[1, 6]*p[2, 3]*p[2, 5] + 
    p[1, 2]*p[1, 5]*p[2, 6] + p[1, 3]*p[1, 5]*p[2, 6] + 
    p[1, 5]*p[2, 3]*p[2, 6] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 3]*p[1, 6]*p[3, 5] - p[1, 6]*p[2, 3]*p[3, 5] + 
    p[1, 2]*p[1, 5]*p[3, 6] + p[1, 3]*p[1, 5]*p[3, 6] + 
    p[1, 5]*p[2, 3]*p[3, 6] + p[1, 2]^2*p[5, 6] + 2*p[1, 2]*p[1, 3]*p[5, 6] + 
    p[1, 3]^2*p[5, 6] + p[1, 2]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 3]*p[5, 6] - 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 6]*p[5, 6] + 
    p[1, 3]*p[2, 6]*p[5, 6] + p[1, 2]*p[3, 6]*p[5, 6] + 
    p[1, 3]*p[3, 6]*p[5, 6]], 
 a[120] -> dlog[p[1, 2]*p[1, 5]*p[3, 4] + p[1, 3]*p[1, 5]*p[3, 4] + 
    p[1, 5]*p[1, 6]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 2]*p[2, 5]*p[3, 4] + p[1, 3]*p[2, 5]*p[3, 4] + 
    p[1, 6]*p[2, 5]*p[3, 4] + p[2, 3]*p[2, 5]*p[3, 4] + 
    p[1, 5]*p[2, 6]*p[3, 4] + p[2, 5]*p[2, 6]*p[3, 4] - p[1, 2]^2*p[3, 5] - 
    2*p[1, 2]*p[1, 3]*p[3, 5] - p[1, 3]^2*p[3, 5] - p[1, 2]*p[1, 4]*p[3, 5] - 
    p[1, 3]*p[1, 4]*p[3, 5] - 2*p[1, 2]*p[1, 6]*p[3, 5] - 
    2*p[1, 3]*p[1, 6]*p[3, 5] - p[1, 4]*p[1, 6]*p[3, 5] - p[1, 6]^2*p[3, 5] - 
    2*p[1, 2]*p[2, 3]*p[3, 5] - 2*p[1, 3]*p[2, 3]*p[3, 5] - 
    p[1, 4]*p[2, 3]*p[3, 5] - 2*p[1, 6]*p[2, 3]*p[3, 5] - p[2, 3]^2*p[3, 5] - 
    p[1, 2]*p[2, 4]*p[3, 5] - p[1, 3]*p[2, 4]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[2, 3]*p[2, 4]*p[3, 5] - 
    2*p[1, 2]*p[2, 6]*p[3, 5] - 2*p[1, 3]*p[2, 6]*p[3, 5] - 
    p[1, 4]*p[2, 6]*p[3, 5] - 2*p[1, 6]*p[2, 6]*p[3, 5] - 
    2*p[2, 3]*p[2, 6]*p[3, 5] - p[2, 4]*p[2, 6]*p[3, 5] - p[2, 6]^2*p[3, 5] + 
    p[1, 5]*p[3, 4]*p[3, 6] + p[2, 5]*p[3, 4]*p[3, 6] - 
    2*p[1, 2]*p[3, 5]*p[3, 6] - 2*p[1, 3]*p[3, 5]*p[3, 6] - 
    p[1, 4]*p[3, 5]*p[3, 6] - 2*p[1, 6]*p[3, 5]*p[3, 6] - 
    2*p[2, 3]*p[3, 5]*p[3, 6] - p[2, 4]*p[3, 5]*p[3, 6] - 
    2*p[2, 6]*p[3, 5]*p[3, 6] - p[3, 5]*p[3, 6]^2 - p[1, 2]*p[1, 3]*p[4, 5] - 
    p[1, 3]^2*p[4, 5] - p[1, 3]*p[1, 4]*p[4, 5] - p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 2]*p[2, 3]*p[4, 5] - 2*p[1, 3]*p[2, 3]*p[4, 5] - 
    p[1, 4]*p[2, 3]*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] - p[2, 3]^2*p[4, 5] - 
    p[1, 3]*p[2, 4]*p[4, 5] - p[2, 3]*p[2, 4]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[2, 3]*p[2, 6]*p[4, 5] + 
    p[1, 2]*p[3, 4]*p[4, 5] + p[1, 6]*p[3, 4]*p[4, 5] + 
    p[2, 6]*p[3, 4]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    2*p[1, 3]*p[3, 6]*p[4, 5] - p[1, 4]*p[3, 6]*p[4, 5] - 
    p[1, 6]*p[3, 6]*p[4, 5] - 2*p[2, 3]*p[3, 6]*p[4, 5] - 
    p[2, 4]*p[3, 6]*p[4, 5] - p[2, 6]*p[3, 6]*p[4, 5] - p[3, 6]^2*p[4, 5] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 3]*p[3, 5]*p[4, 6] - 
    p[1, 6]*p[3, 5]*p[4, 6] - p[2, 3]*p[3, 5]*p[4, 6] - 
    p[2, 6]*p[3, 5]*p[4, 6] - p[3, 5]*p[3, 6]*p[4, 6] - 
    p[1, 3]*p[4, 5]*p[4, 6] - p[2, 3]*p[4, 5]*p[4, 6] - 
    p[3, 6]*p[4, 5]*p[4, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[2, 3]*p[3, 4]*p[5, 6] + p[2, 6]*p[3, 4]*p[5, 6] + 
    p[3, 4]*p[3, 6]*p[5, 6]], 
 a[121] -> dlog[p[1, 3]*p[1, 4]*p[3, 4] + p[1, 3]*p[1, 5]*p[3, 4] + 
    p[1, 4]*p[2, 3]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 3]*p[2, 4]*p[3, 4] + p[2, 3]*p[2, 4]*p[3, 4] + 
    p[1, 3]*p[2, 5]*p[3, 4] + p[2, 3]*p[2, 5]*p[3, 4] - p[1, 2]*p[3, 4]^2 - 
    p[1, 6]*p[3, 4]^2 - p[2, 6]*p[3, 4]^2 + p[1, 3]*p[1, 4]*p[3, 5] + 
    p[1, 3]*p[1, 5]*p[3, 5] + p[1, 4]*p[2, 3]*p[3, 5] + 
    p[1, 5]*p[2, 3]*p[3, 5] + p[1, 3]*p[2, 4]*p[3, 5] + 
    p[2, 3]*p[2, 4]*p[3, 5] + p[1, 3]*p[2, 5]*p[3, 5] + 
    p[2, 3]*p[2, 5]*p[3, 5] - 2*p[1, 2]*p[3, 4]*p[3, 5] - 
    2*p[1, 6]*p[3, 4]*p[3, 5] - 2*p[2, 6]*p[3, 4]*p[3, 5] - 
    p[1, 2]*p[3, 5]^2 - p[1, 6]*p[3, 5]^2 - p[2, 6]*p[3, 5]^2 + 
    p[1, 4]*p[3, 4]*p[3, 6] + p[1, 5]*p[3, 4]*p[3, 6] + 
    p[2, 4]*p[3, 4]*p[3, 6] + p[2, 5]*p[3, 4]*p[3, 6] + 
    p[1, 4]*p[3, 5]*p[3, 6] + p[1, 5]*p[3, 5]*p[3, 6] + 
    p[2, 4]*p[3, 5]*p[3, 6] + p[2, 5]*p[3, 5]*p[3, 6] - p[1, 3]^2*p[4, 5] - 
    2*p[1, 3]*p[2, 3]*p[4, 5] - p[2, 3]^2*p[4, 5] - 
    2*p[1, 3]*p[3, 6]*p[4, 5] - 2*p[2, 3]*p[3, 6]*p[4, 5] - 
    p[3, 6]^2*p[4, 5] + p[1, 3]*p[3, 4]*p[4, 6] + p[2, 3]*p[3, 4]*p[4, 6] + 
    p[1, 3]*p[3, 5]*p[4, 6] + p[2, 3]*p[3, 5]*p[4, 6] + 
    p[3, 4]*p[3, 6]*p[4, 6] + p[3, 5]*p[3, 6]*p[4, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6] + p[2, 3]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 5]*p[5, 6] + p[2, 3]*p[3, 5]*p[5, 6] + 
    p[3, 4]*p[3, 6]*p[5, 6] + p[3, 5]*p[3, 6]*p[5, 6]], 
 a[122] -> dlog[p[1, 5]*p[3, 4] + p[1, 5]*p[3, 5] + p[1, 6]*p[3, 5] + 
    p[1, 5]*p[4, 5] + p[1, 6]*p[4, 5] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6] + 
    p[4, 5]*p[5, 6]], a[123] -> dlog[p[1, 5]*p[3, 4] + p[2, 5]*p[3, 4] + 
    p[1, 2]*p[3, 5] + p[1, 5]*p[3, 5] + p[1, 6]*p[3, 5] + p[2, 5]*p[3, 5] + 
    p[2, 6]*p[3, 5] + p[1, 2]*p[4, 5] + p[1, 5]*p[4, 5] + p[1, 6]*p[4, 5] + 
    p[2, 5]*p[4, 5] + p[2, 6]*p[4, 5] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6] + 
    p[4, 5]*p[5, 6]], a[124] -> dlog[p[1, 5]*p[2, 3] + p[1, 5]*p[2, 4] + 
    p[1, 5]*p[2, 5] + p[1, 6]*p[2, 5] + p[1, 5]*p[3, 4] + p[1, 5]*p[3, 5] + 
    p[1, 6]*p[3, 5] + p[1, 5]*p[4, 5] + p[1, 6]*p[4, 5] + p[2, 3]*p[5, 6] + 
    p[2, 4]*p[5, 6] + p[2, 5]*p[5, 6] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6] + 
    p[4, 5]*p[5, 6]], a[125] -> dlog[-(p[1, 2]*p[1, 6]*p[4, 5]) - 
    p[1, 5]*p[1, 6]*p[4, 5] - p[1, 6]^2*p[4, 5] - p[1, 6]*p[2, 5]*p[4, 5] - 
    p[1, 2]*p[2, 6]*p[4, 5] - p[1, 5]*p[2, 6]*p[4, 5] - 
    2*p[1, 6]*p[2, 6]*p[4, 5] - p[2, 5]*p[2, 6]*p[4, 5] - p[2, 6]^2*p[4, 5] - 
    p[1, 2]^2*p[4, 6] - p[1, 2]*p[1, 5]*p[4, 6] - 2*p[1, 2]*p[1, 6]*p[4, 6] - 
    p[1, 5]*p[1, 6]*p[4, 6] - p[1, 6]^2*p[4, 6] - p[1, 2]*p[2, 5]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] - 2*p[1, 2]*p[2, 6]*p[4, 6] - 
    p[1, 5]*p[2, 6]*p[4, 6] - 2*p[1, 6]*p[2, 6]*p[4, 6] - 
    p[2, 5]*p[2, 6]*p[4, 6] - p[2, 6]^2*p[4, 6] + p[1, 2]*p[1, 4]*p[5, 6] + 
    p[1, 4]*p[1, 6]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 6]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 6]*p[5, 6] + 
    p[2, 4]*p[2, 6]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6]], 
 a[126] -> dlog[-(p[1, 3]*p[1, 6]*p[2, 3]) - p[1, 4]*p[1, 6]*p[2, 3] - 
    p[1, 5]*p[1, 6]*p[2, 3] - p[1, 6]*p[2, 3]^2 - p[1, 3]*p[1, 6]*p[2, 4] - 
    p[1, 4]*p[1, 6]*p[2, 4] - p[1, 5]*p[1, 6]*p[2, 4] - 
    2*p[1, 6]*p[2, 3]*p[2, 4] - p[1, 6]*p[2, 4]^2 - p[1, 3]*p[1, 6]*p[2, 5] - 
    p[1, 4]*p[1, 6]*p[2, 5] - p[1, 5]*p[1, 6]*p[2, 5] - 
    2*p[1, 6]*p[2, 3]*p[2, 5] - 2*p[1, 6]*p[2, 4]*p[2, 5] - 
    p[1, 6]*p[2, 5]^2 - p[1, 3]*p[2, 3]*p[2, 6] - p[1, 4]*p[2, 3]*p[2, 6] - 
    p[1, 5]*p[2, 3]*p[2, 6] - p[2, 3]^2*p[2, 6] - p[1, 3]*p[2, 4]*p[2, 6] - 
    p[1, 4]*p[2, 4]*p[2, 6] - p[1, 5]*p[2, 4]*p[2, 6] - 
    2*p[2, 3]*p[2, 4]*p[2, 6] - p[2, 4]^2*p[2, 6] - p[1, 3]*p[2, 5]*p[2, 6] - 
    p[1, 4]*p[2, 5]*p[2, 6] - p[1, 5]*p[2, 5]*p[2, 6] - 
    2*p[2, 3]*p[2, 5]*p[2, 6] - 2*p[2, 4]*p[2, 5]*p[2, 6] - 
    p[2, 5]^2*p[2, 6] + p[1, 2]*p[1, 6]*p[3, 4] - p[1, 6]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 4]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 3]*p[2, 6]*p[3, 4] - p[1, 4]*p[2, 6]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] - 2*p[2, 3]*p[2, 6]*p[3, 4] - 
    2*p[2, 4]*p[2, 6]*p[3, 4] - 2*p[2, 5]*p[2, 6]*p[3, 4] - 
    p[2, 6]*p[3, 4]^2 + p[1, 2]*p[1, 6]*p[3, 5] - p[1, 6]*p[2, 3]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[1, 6]*p[2, 5]*p[3, 5] - 
    p[1, 3]*p[2, 6]*p[3, 5] - p[1, 4]*p[2, 6]*p[3, 5] - 
    p[1, 5]*p[2, 6]*p[3, 5] - 2*p[2, 3]*p[2, 6]*p[3, 5] - 
    2*p[2, 4]*p[2, 6]*p[3, 5] - 2*p[2, 5]*p[2, 6]*p[3, 5] - 
    2*p[2, 6]*p[3, 4]*p[3, 5] - p[2, 6]*p[3, 5]^2 + p[1, 2]*p[2, 3]*p[3, 6] + 
    p[1, 2]*p[2, 4]*p[3, 6] + p[1, 2]*p[2, 5]*p[3, 6] + 
    p[1, 2]*p[3, 4]*p[3, 6] + p[1, 2]*p[3, 5]*p[3, 6] + 
    p[1, 2]*p[1, 6]*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 4]*p[4, 5] - p[1, 6]*p[2, 5]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 4]*p[2, 6]*p[4, 5] - 
    p[1, 5]*p[2, 6]*p[4, 5] - 2*p[2, 3]*p[2, 6]*p[4, 5] - 
    2*p[2, 4]*p[2, 6]*p[4, 5] - 2*p[2, 5]*p[2, 6]*p[4, 5] - 
    2*p[2, 6]*p[3, 4]*p[4, 5] - 2*p[2, 6]*p[3, 5]*p[4, 5] + 
    p[1, 2]*p[3, 6]*p[4, 5] - p[2, 6]*p[4, 5]^2 + p[1, 2]*p[2, 3]*p[4, 6] + 
    p[1, 2]*p[2, 4]*p[4, 6] + p[1, 2]*p[2, 5]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[1, 2]*p[4, 5]*p[4, 6] + p[1, 2]*p[2, 3]*p[5, 6] + 
    p[1, 2]*p[2, 4]*p[5, 6] + p[1, 2]*p[2, 5]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6] + 
    p[1, 2]*p[4, 5]*p[5, 6]], 
 a[127] -> dlog[-(p[1, 5]*p[3, 4]^2) - 2*p[1, 5]*p[3, 4]*p[3, 5] - 
    p[1, 6]*p[3, 4]*p[3, 5] - p[1, 5]*p[3, 5]^2 - p[1, 6]*p[3, 5]^2 - 
    p[1, 5]*p[3, 4]*p[3, 6] - p[1, 5]*p[3, 5]*p[3, 6] - 
    p[1, 6]*p[3, 5]*p[3, 6] - 2*p[1, 5]*p[3, 4]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - 2*p[1, 5]*p[3, 5]*p[4, 5] - 
    2*p[1, 6]*p[3, 5]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] - 
    p[1, 6]*p[3, 6]*p[4, 5] - p[1, 5]*p[4, 5]^2 - p[1, 6]*p[4, 5]^2 - 
    p[1, 5]*p[3, 4]*p[4, 6] - p[1, 5]*p[3, 5]*p[4, 6] - 
    p[1, 6]*p[3, 5]*p[4, 6] - p[1, 5]*p[4, 5]*p[4, 6] - 
    p[1, 6]*p[4, 5]*p[4, 6] + p[1, 3]*p[3, 4]*p[5, 6] + 
    p[1, 4]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 5]*p[5, 6] + p[1, 4]*p[3, 5]*p[5, 6] + 
    p[1, 3]*p[4, 5]*p[5, 6] + p[1, 4]*p[4, 5]*p[5, 6]], 
 a[128] -> dlog[-(p[1, 5]*p[2, 3]^2) - 2*p[1, 5]*p[2, 3]*p[2, 4] - 
    p[1, 5]*p[2, 4]^2 - 2*p[1, 5]*p[2, 3]*p[2, 5] - p[1, 6]*p[2, 3]*p[2, 5] - 
    2*p[1, 5]*p[2, 4]*p[2, 5] - p[1, 6]*p[2, 4]*p[2, 5] - p[1, 5]*p[2, 5]^2 - 
    p[1, 6]*p[2, 5]^2 - p[1, 5]*p[2, 3]*p[2, 6] - p[1, 5]*p[2, 4]*p[2, 6] - 
    p[1, 5]*p[2, 5]*p[2, 6] - p[1, 6]*p[2, 5]*p[2, 6] - 
    2*p[1, 5]*p[2, 3]*p[3, 4] - 2*p[1, 5]*p[2, 4]*p[3, 4] - 
    2*p[1, 5]*p[2, 5]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] - p[1, 5]*p[3, 4]^2 - 2*p[1, 5]*p[2, 3]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] - 2*p[1, 5]*p[2, 4]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - 2*p[1, 5]*p[2, 5]*p[3, 5] - 
    2*p[1, 6]*p[2, 5]*p[3, 5] - p[1, 5]*p[2, 6]*p[3, 5] - 
    p[1, 6]*p[2, 6]*p[3, 5] - 2*p[1, 5]*p[3, 4]*p[3, 5] - 
    p[1, 6]*p[3, 4]*p[3, 5] - p[1, 5]*p[3, 5]^2 - p[1, 6]*p[3, 5]^2 - 
    p[1, 5]*p[2, 3]*p[3, 6] - p[1, 5]*p[2, 4]*p[3, 6] - 
    p[1, 5]*p[2, 5]*p[3, 6] - p[1, 6]*p[2, 5]*p[3, 6] - 
    p[1, 5]*p[3, 4]*p[3, 6] - p[1, 5]*p[3, 5]*p[3, 6] - 
    p[1, 6]*p[3, 5]*p[3, 6] - 2*p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - 2*p[1, 5]*p[2, 4]*p[4, 5] - 
    p[1, 6]*p[2, 4]*p[4, 5] - 2*p[1, 5]*p[2, 5]*p[4, 5] - 
    2*p[1, 6]*p[2, 5]*p[4, 5] - p[1, 5]*p[2, 6]*p[4, 5] - 
    p[1, 6]*p[2, 6]*p[4, 5] - 2*p[1, 5]*p[3, 4]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - 2*p[1, 5]*p[3, 5]*p[4, 5] - 
    2*p[1, 6]*p[3, 5]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] - 
    p[1, 6]*p[3, 6]*p[4, 5] - p[1, 5]*p[4, 5]^2 - p[1, 6]*p[4, 5]^2 - 
    p[1, 5]*p[2, 3]*p[4, 6] - p[1, 5]*p[2, 4]*p[4, 6] - 
    p[1, 5]*p[2, 5]*p[4, 6] - p[1, 6]*p[2, 5]*p[4, 6] - 
    p[1, 5]*p[3, 4]*p[4, 6] - p[1, 5]*p[3, 5]*p[4, 6] - 
    p[1, 6]*p[3, 5]*p[4, 6] - p[1, 5]*p[4, 5]*p[4, 6] - 
    p[1, 6]*p[4, 5]*p[4, 6] + p[1, 2]*p[2, 3]*p[5, 6] + 
    p[1, 3]*p[2, 3]*p[5, 6] + p[1, 4]*p[2, 3]*p[5, 6] + 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 4]*p[5, 6] + 
    p[1, 6]*p[2, 4]*p[5, 6] + p[1, 2]*p[2, 5]*p[5, 6] + 
    p[1, 3]*p[2, 5]*p[5, 6] + p[1, 4]*p[2, 5]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 3]*p[3, 4]*p[5, 6] + 
    p[1, 4]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[1, 2]*p[3, 5]*p[5, 6] + p[1, 3]*p[3, 5]*p[5, 6] + 
    p[1, 4]*p[3, 5]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6] + 
    p[1, 3]*p[4, 5]*p[5, 6] + p[1, 4]*p[4, 5]*p[5, 6]], 
 a[129] -> dlog[p[2, 3]*p[2, 6]*p[4, 5] + p[2, 4]*p[2, 6]*p[4, 5] + 
    p[2, 6]*p[3, 4]*p[4, 5] + p[2, 3]*p[3, 6]*p[4, 5] + 
    p[2, 4]*p[3, 6]*p[4, 5] + p[3, 4]*p[3, 6]*p[4, 5] - p[2, 3]^2*p[4, 6] - 
    2*p[2, 3]*p[2, 4]*p[4, 6] - p[2, 4]^2*p[4, 6] - p[2, 3]*p[2, 5]*p[4, 6] - 
    p[2, 4]*p[2, 5]*p[4, 6] - 2*p[2, 3]*p[3, 4]*p[4, 6] - 
    2*p[2, 4]*p[3, 4]*p[4, 6] - p[2, 5]*p[3, 4]*p[4, 6] - p[3, 4]^2*p[4, 6] - 
    p[2, 3]*p[3, 5]*p[4, 6] - p[2, 4]*p[3, 5]*p[4, 6] - 
    p[3, 4]*p[3, 5]*p[4, 6] - p[2, 3]*p[2, 4]*p[5, 6] - p[2, 4]^2*p[5, 6] - 
    p[2, 4]*p[2, 5]*p[5, 6] - p[2, 3]*p[3, 4]*p[5, 6] - 
    2*p[2, 4]*p[3, 4]*p[5, 6] - p[2, 5]*p[3, 4]*p[5, 6] - p[3, 4]^2*p[5, 6] - 
    p[2, 4]*p[3, 5]*p[5, 6] - p[3, 4]*p[3, 5]*p[5, 6] + 
    p[2, 3]*p[4, 5]*p[5, 6]], 
 a[130] -> dlog[-(p[1, 4]*p[1, 6]*p[3, 4]) - p[1, 5]*p[1, 6]*p[3, 4] - 
    p[1, 6]*p[2, 4]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 4]*p[2, 6]*p[3, 4] - p[1, 5]*p[2, 6]*p[3, 4] - 
    p[2, 4]*p[2, 6]*p[3, 4] - p[2, 5]*p[2, 6]*p[3, 4] - p[1, 6]*p[3, 4]^2 - 
    p[2, 6]*p[3, 4]^2 - p[1, 4]*p[1, 6]*p[3, 5] - p[1, 5]*p[1, 6]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[1, 6]*p[2, 5]*p[3, 5] - 
    p[1, 4]*p[2, 6]*p[3, 5] - p[1, 5]*p[2, 6]*p[3, 5] - 
    p[2, 4]*p[2, 6]*p[3, 5] - p[2, 5]*p[2, 6]*p[3, 5] - 
    2*p[1, 6]*p[3, 4]*p[3, 5] - 2*p[2, 6]*p[3, 4]*p[3, 5] - 
    p[1, 6]*p[3, 5]^2 - p[2, 6]*p[3, 5]^2 - p[1, 4]*p[3, 4]*p[3, 6] - 
    p[1, 5]*p[3, 4]*p[3, 6] - p[2, 4]*p[3, 4]*p[3, 6] - 
    p[2, 5]*p[3, 4]*p[3, 6] - p[3, 4]^2*p[3, 6] - p[1, 4]*p[3, 5]*p[3, 6] - 
    p[1, 5]*p[3, 5]*p[3, 6] - p[2, 4]*p[3, 5]*p[3, 6] - 
    p[2, 5]*p[3, 5]*p[3, 6] - 2*p[3, 4]*p[3, 5]*p[3, 6] - p[3, 5]^2*p[3, 6] + 
    p[1, 3]*p[1, 6]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[2, 3]*p[2, 6]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] - 
    p[1, 6]*p[3, 5]*p[4, 5] - p[2, 6]*p[3, 5]*p[4, 5] - 
    p[1, 2]*p[3, 6]*p[4, 5] - p[1, 4]*p[3, 6]*p[4, 5] - 
    p[1, 5]*p[3, 6]*p[4, 5] - p[2, 4]*p[3, 6]*p[4, 5] - 
    p[2, 5]*p[3, 6]*p[4, 5] - 2*p[3, 4]*p[3, 6]*p[4, 5] - 
    2*p[3, 5]*p[3, 6]*p[4, 5] - p[3, 6]*p[4, 5]^2 + p[1, 2]*p[3, 4]*p[4, 6] + 
    p[1, 3]*p[3, 4]*p[4, 6] + p[2, 3]*p[3, 4]*p[4, 6] + 
    p[1, 2]*p[3, 5]*p[4, 6] + p[1, 3]*p[3, 5]*p[4, 6] + 
    p[2, 3]*p[3, 5]*p[4, 6] + p[1, 3]*p[4, 5]*p[4, 6] + 
    p[2, 3]*p[4, 5]*p[4, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6] + p[2, 3]*p[3, 4]*p[5, 6] + 
    p[1, 2]*p[3, 5]*p[5, 6] + p[1, 3]*p[3, 5]*p[5, 6] + 
    p[2, 3]*p[3, 5]*p[5, 6] + p[1, 3]*p[4, 5]*p[5, 6] + 
    p[2, 3]*p[4, 5]*p[5, 6]], 
 a[131] -> dlog[p[1, 2]*p[1, 6]*p[4, 5] + p[1, 3]*p[1, 6]*p[4, 5] + 
    p[1, 4]*p[1, 6]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 6]*p[2, 4]*p[4, 5] + p[1, 2]*p[2, 6]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[1, 4]*p[2, 6]*p[4, 5] + 
    p[2, 3]*p[2, 6]*p[4, 5] + p[2, 4]*p[2, 6]*p[4, 5] + 
    p[1, 6]*p[3, 4]*p[4, 5] + p[2, 6]*p[3, 4]*p[4, 5] + 
    p[1, 2]*p[3, 6]*p[4, 5] + p[1, 3]*p[3, 6]*p[4, 5] + 
    p[1, 4]*p[3, 6]*p[4, 5] + p[2, 3]*p[3, 6]*p[4, 5] + 
    p[2, 4]*p[3, 6]*p[4, 5] + p[3, 4]*p[3, 6]*p[4, 5] - p[1, 2]^2*p[4, 6] - 
    2*p[1, 2]*p[1, 3]*p[4, 6] - p[1, 3]^2*p[4, 6] - 
    2*p[1, 2]*p[1, 4]*p[4, 6] - 2*p[1, 3]*p[1, 4]*p[4, 6] - 
    p[1, 4]^2*p[4, 6] - p[1, 2]*p[1, 5]*p[4, 6] - p[1, 3]*p[1, 5]*p[4, 6] - 
    p[1, 4]*p[1, 5]*p[4, 6] - 2*p[1, 2]*p[2, 3]*p[4, 6] - 
    2*p[1, 3]*p[2, 3]*p[4, 6] - 2*p[1, 4]*p[2, 3]*p[4, 6] - 
    p[1, 5]*p[2, 3]*p[4, 6] - p[2, 3]^2*p[4, 6] - 2*p[1, 2]*p[2, 4]*p[4, 6] - 
    2*p[1, 3]*p[2, 4]*p[4, 6] - 2*p[1, 4]*p[2, 4]*p[4, 6] - 
    p[1, 5]*p[2, 4]*p[4, 6] - 2*p[2, 3]*p[2, 4]*p[4, 6] - p[2, 4]^2*p[4, 6] - 
    p[1, 2]*p[2, 5]*p[4, 6] - p[1, 3]*p[2, 5]*p[4, 6] - 
    p[1, 4]*p[2, 5]*p[4, 6] - p[2, 3]*p[2, 5]*p[4, 6] - 
    p[2, 4]*p[2, 5]*p[4, 6] - 2*p[1, 2]*p[3, 4]*p[4, 6] - 
    2*p[1, 3]*p[3, 4]*p[4, 6] - 2*p[1, 4]*p[3, 4]*p[4, 6] - 
    p[1, 5]*p[3, 4]*p[4, 6] - 2*p[2, 3]*p[3, 4]*p[4, 6] - 
    2*p[2, 4]*p[3, 4]*p[4, 6] - p[2, 5]*p[3, 4]*p[4, 6] - p[3, 4]^2*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 3]*p[3, 5]*p[4, 6] - 
    p[1, 4]*p[3, 5]*p[4, 6] - p[2, 3]*p[3, 5]*p[4, 6] - 
    p[2, 4]*p[3, 5]*p[4, 6] - p[3, 4]*p[3, 5]*p[4, 6] - 
    p[1, 2]*p[1, 4]*p[5, 6] - p[1, 3]*p[1, 4]*p[5, 6] - p[1, 4]^2*p[5, 6] - 
    p[1, 4]*p[1, 5]*p[5, 6] - p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 2]*p[2, 4]*p[5, 6] - p[1, 3]*p[2, 4]*p[5, 6] - 
    2*p[1, 4]*p[2, 4]*p[5, 6] - p[1, 5]*p[2, 4]*p[5, 6] - 
    p[2, 3]*p[2, 4]*p[5, 6] - p[2, 4]^2*p[5, 6] - p[1, 4]*p[2, 5]*p[5, 6] - 
    p[2, 4]*p[2, 5]*p[5, 6] - p[1, 2]*p[3, 4]*p[5, 6] - 
    p[1, 3]*p[3, 4]*p[5, 6] - 2*p[1, 4]*p[3, 4]*p[5, 6] - 
    p[1, 5]*p[3, 4]*p[5, 6] - p[2, 3]*p[3, 4]*p[5, 6] - 
    2*p[2, 4]*p[3, 4]*p[5, 6] - p[2, 5]*p[3, 4]*p[5, 6] - p[3, 4]^2*p[5, 6] - 
    p[1, 4]*p[3, 5]*p[5, 6] - p[2, 4]*p[3, 5]*p[5, 6] - 
    p[3, 4]*p[3, 5]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6] + 
    p[1, 3]*p[4, 5]*p[5, 6] + p[2, 3]*p[4, 5]*p[5, 6]], 
 a[132] -> dlog[-(p[1, 2]*p[1, 6]*p[4, 5]) - p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 5]*p[1, 6]*p[4, 5] - p[1, 6]^2*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 5]*p[4, 5] - p[1, 2]*p[2, 6]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 5]*p[2, 6]*p[4, 5] - 
    2*p[1, 6]*p[2, 6]*p[4, 5] - p[2, 3]*p[2, 6]*p[4, 5] - 
    p[2, 5]*p[2, 6]*p[4, 5] - p[2, 6]^2*p[4, 5] - p[1, 6]*p[3, 5]*p[4, 5] - 
    p[2, 6]*p[3, 5]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[1, 3]*p[3, 6]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] - 
    2*p[1, 6]*p[3, 6]*p[4, 5] - p[2, 3]*p[3, 6]*p[4, 5] - 
    p[2, 5]*p[3, 6]*p[4, 5] - 2*p[2, 6]*p[3, 6]*p[4, 5] - 
    p[3, 5]*p[3, 6]*p[4, 5] - p[3, 6]^2*p[4, 5] - p[1, 2]^2*p[4, 6] - 
    2*p[1, 2]*p[1, 3]*p[4, 6] - p[1, 3]^2*p[4, 6] - p[1, 2]*p[1, 5]*p[4, 6] - 
    p[1, 3]*p[1, 5]*p[4, 6] - 2*p[1, 2]*p[1, 6]*p[4, 6] - 
    2*p[1, 3]*p[1, 6]*p[4, 6] - p[1, 5]*p[1, 6]*p[4, 6] - p[1, 6]^2*p[4, 6] - 
    2*p[1, 2]*p[2, 3]*p[4, 6] - 2*p[1, 3]*p[2, 3]*p[4, 6] - 
    p[1, 5]*p[2, 3]*p[4, 6] - 2*p[1, 6]*p[2, 3]*p[4, 6] - p[2, 3]^2*p[4, 6] - 
    p[1, 2]*p[2, 5]*p[4, 6] - p[1, 3]*p[2, 5]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] - p[2, 3]*p[2, 5]*p[4, 6] - 
    2*p[1, 2]*p[2, 6]*p[4, 6] - 2*p[1, 3]*p[2, 6]*p[4, 6] - 
    p[1, 5]*p[2, 6]*p[4, 6] - 2*p[1, 6]*p[2, 6]*p[4, 6] - 
    2*p[2, 3]*p[2, 6]*p[4, 6] - p[2, 5]*p[2, 6]*p[4, 6] - p[2, 6]^2*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 3]*p[3, 5]*p[4, 6] - 
    p[1, 6]*p[3, 5]*p[4, 6] - p[2, 3]*p[3, 5]*p[4, 6] - 
    p[2, 6]*p[3, 5]*p[4, 6] - 2*p[1, 2]*p[3, 6]*p[4, 6] - 
    2*p[1, 3]*p[3, 6]*p[4, 6] - p[1, 5]*p[3, 6]*p[4, 6] - 
    2*p[1, 6]*p[3, 6]*p[4, 6] - 2*p[2, 3]*p[3, 6]*p[4, 6] - 
    p[2, 5]*p[3, 6]*p[4, 6] - 2*p[2, 6]*p[3, 6]*p[4, 6] - 
    p[3, 5]*p[3, 6]*p[4, 6] - p[3, 6]^2*p[4, 6] + p[1, 2]*p[1, 4]*p[5, 6] + 
    p[1, 3]*p[1, 4]*p[5, 6] + p[1, 4]*p[1, 6]*p[5, 6] + 
    p[1, 4]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 6]*p[2, 4]*p[5, 6] + 
    p[2, 3]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 6]*p[5, 6] + 
    p[2, 4]*p[2, 6]*p[5, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    p[1, 3]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[2, 3]*p[3, 4]*p[5, 6] + p[2, 6]*p[3, 4]*p[5, 6] + 
    p[1, 4]*p[3, 6]*p[5, 6] + p[2, 4]*p[3, 6]*p[5, 6] + 
    p[3, 4]*p[3, 6]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6] + 
    p[1, 3]*p[4, 5]*p[5, 6] + p[2, 3]*p[4, 5]*p[5, 6]], 
 a[133] -> dlog[p[1, 2]*p[1, 5]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 5]*p[2, 4]*p[3, 4] - p[1, 3]*p[2, 5]*p[3, 4] - 
    p[1, 4]*p[2, 5]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] + 
    p[1, 5]*p[2, 6]*p[3, 4] - p[2, 5]*p[3, 4]^2 - p[1, 2]*p[1, 3]*p[3, 5] - 
    p[1, 2]*p[1, 4]*p[3, 5] + p[1, 5]*p[2, 3]*p[3, 5] + 
    p[1, 6]*p[2, 3]*p[3, 5] + p[1, 5]*p[2, 4]*p[3, 5] + 
    p[1, 6]*p[2, 4]*p[3, 5] - p[1, 3]*p[2, 5]*p[3, 5] - 
    p[1, 4]*p[2, 5]*p[3, 5] - p[1, 3]*p[2, 6]*p[3, 5] - 
    p[1, 4]*p[2, 6]*p[3, 5] - p[1, 2]*p[3, 4]*p[3, 5] - 
    2*p[2, 5]*p[3, 4]*p[3, 5] - p[2, 6]*p[3, 4]*p[3, 5] - p[1, 2]*p[3, 5]^2 - 
    p[2, 5]*p[3, 5]^2 - p[2, 6]*p[3, 5]^2 - p[2, 5]*p[3, 4]*p[3, 6] - 
    p[1, 2]*p[3, 5]*p[3, 6] - p[2, 5]*p[3, 5]*p[3, 6] - 
    p[2, 6]*p[3, 5]*p[3, 6] - p[1, 2]*p[1, 3]*p[4, 5] - 
    p[1, 2]*p[1, 4]*p[4, 5] + p[1, 5]*p[2, 3]*p[4, 5] + 
    p[1, 6]*p[2, 3]*p[4, 5] + p[1, 5]*p[2, 4]*p[4, 5] + 
    p[1, 6]*p[2, 4]*p[4, 5] - p[1, 3]*p[2, 5]*p[4, 5] - 
    p[1, 4]*p[2, 5]*p[4, 5] - p[1, 3]*p[2, 6]*p[4, 5] - 
    p[1, 4]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 4]*p[4, 5] - 
    2*p[2, 5]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] - 
    2*p[1, 2]*p[3, 5]*p[4, 5] - 2*p[2, 5]*p[3, 5]*p[4, 5] - 
    2*p[2, 6]*p[3, 5]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] - 
    p[2, 5]*p[3, 6]*p[4, 5] - p[2, 6]*p[3, 6]*p[4, 5] - p[1, 2]*p[4, 5]^2 - 
    p[2, 5]*p[4, 5]^2 - p[2, 6]*p[4, 5]^2 - p[2, 5]*p[3, 4]*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[2, 5]*p[3, 5]*p[4, 6] - 
    p[2, 6]*p[3, 5]*p[4, 6] - p[1, 2]*p[4, 5]*p[4, 6] - 
    p[2, 5]*p[4, 5]*p[4, 6] - p[2, 6]*p[4, 5]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[2, 3]*p[3, 4]*p[5, 6] + 
    p[2, 4]*p[3, 4]*p[5, 6] + p[2, 6]*p[3, 4]*p[5, 6] + 
    p[2, 3]*p[3, 5]*p[5, 6] + p[2, 4]*p[3, 5]*p[5, 6] + 
    p[2, 3]*p[4, 5]*p[5, 6] + p[2, 4]*p[4, 5]*p[5, 6]], 
 a[134] -> dlog[p[1, 4]*p[1, 5] + p[1, 5]*p[2, 4] + p[1, 4]*p[2, 5] + 
    p[2, 4]*p[2, 5] + p[1, 5]*p[3, 4] + p[2, 5]*p[3, 4] + p[1, 4]*p[3, 5] + 
    p[2, 4]*p[3, 5] + p[3, 4]*p[3, 5] - p[1, 2]*p[4, 5] - p[1, 3]*p[4, 5] - 
    p[1, 6]*p[4, 5] - p[2, 3]*p[4, 5] - p[2, 6]*p[4, 5] - p[3, 6]*p[4, 5] + 
    p[1, 5]*p[4, 6] + p[2, 5]*p[4, 6] + p[3, 5]*p[4, 6] + p[1, 4]*p[5, 6] + 
    p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6] + p[4, 6]*p[5, 6]], 
 a[135] -> dlog[p[1, 3]*p[1, 5] + p[1, 4]*p[1, 5] + p[1, 5]*p[2, 3] + 
    p[1, 5]*p[2, 4] + p[1, 3]*p[2, 5] + p[1, 4]*p[2, 5] + p[2, 3]*p[2, 5] + 
    p[2, 4]*p[2, 5] + p[1, 5]*p[3, 4] + p[2, 5]*p[3, 4] - p[1, 2]*p[3, 5] - 
    p[1, 6]*p[3, 5] - p[2, 6]*p[3, 5] + p[1, 5]*p[3, 6] + p[2, 5]*p[3, 6] - 
    p[1, 2]*p[4, 5] - p[1, 6]*p[4, 5] - p[2, 6]*p[4, 5] + p[1, 5]*p[4, 6] + 
    p[2, 5]*p[4, 6] + p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6] + p[2, 3]*p[5, 6] + 
    p[2, 4]*p[5, 6] + p[3, 4]*p[5, 6] + p[3, 6]*p[5, 6] + p[4, 6]*p[5, 6]], 
 a[136] -> dlog[p[1, 2]*p[1, 5] + p[1, 3]*p[1, 5] + p[1, 4]*p[1, 5] + 
    p[1, 5]*p[2, 3] + p[1, 5]*p[2, 4] - p[1, 6]*p[2, 5] + p[1, 5]*p[2, 6] + 
    p[1, 5]*p[3, 4] - p[1, 6]*p[3, 5] + p[1, 5]*p[3, 6] - p[1, 6]*p[4, 5] + 
    p[1, 5]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6] + 
    p[2, 3]*p[5, 6] + p[2, 4]*p[5, 6] + p[2, 6]*p[5, 6] + p[3, 4]*p[5, 6] + 
    p[3, 6]*p[5, 6] + p[4, 6]*p[5, 6]], 
 a[137] -> dlog[p[1, 2]^2*p[1, 5] + 2*p[1, 2]*p[1, 3]*p[1, 5] + 
    p[1, 3]^2*p[1, 5] + 2*p[1, 2]*p[1, 4]*p[1, 5] + 
    2*p[1, 3]*p[1, 4]*p[1, 5] + p[1, 4]^2*p[1, 5] + 
    2*p[1, 2]*p[1, 5]*p[2, 3] + 2*p[1, 3]*p[1, 5]*p[2, 3] + 
    2*p[1, 4]*p[1, 5]*p[2, 3] + p[1, 5]*p[2, 3]^2 + 
    2*p[1, 2]*p[1, 5]*p[2, 4] + 2*p[1, 3]*p[1, 5]*p[2, 4] + 
    2*p[1, 4]*p[1, 5]*p[2, 4] + 2*p[1, 5]*p[2, 3]*p[2, 4] + 
    p[1, 5]*p[2, 4]^2 - p[1, 2]*p[1, 6]*p[2, 5] - p[1, 3]*p[1, 6]*p[2, 5] - 
    p[1, 4]*p[1, 6]*p[2, 5] - p[1, 6]*p[2, 3]*p[2, 5] - 
    p[1, 6]*p[2, 4]*p[2, 5] + p[1, 2]*p[1, 5]*p[2, 6] + 
    p[1, 3]*p[1, 5]*p[2, 6] + p[1, 4]*p[1, 5]*p[2, 6] + 
    p[1, 5]*p[2, 3]*p[2, 6] + p[1, 5]*p[2, 4]*p[2, 6] + 
    2*p[1, 2]*p[1, 5]*p[3, 4] + 2*p[1, 3]*p[1, 5]*p[3, 4] + 
    2*p[1, 4]*p[1, 5]*p[3, 4] + 2*p[1, 5]*p[2, 3]*p[3, 4] + 
    2*p[1, 5]*p[2, 4]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] + 
    p[1, 5]*p[2, 6]*p[3, 4] + p[1, 5]*p[3, 4]^2 - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 3]*p[1, 6]*p[3, 5] - p[1, 4]*p[1, 6]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] - p[1, 6]*p[2, 4]*p[3, 5] - 
    p[1, 6]*p[3, 4]*p[3, 5] + p[1, 2]*p[1, 5]*p[3, 6] + 
    p[1, 3]*p[1, 5]*p[3, 6] + p[1, 4]*p[1, 5]*p[3, 6] + 
    p[1, 5]*p[2, 3]*p[3, 6] + p[1, 5]*p[2, 4]*p[3, 6] + 
    p[1, 5]*p[3, 4]*p[3, 6] - p[1, 2]*p[1, 6]*p[4, 5] - 
    p[1, 3]*p[1, 6]*p[4, 5] - p[1, 4]*p[1, 6]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - p[1, 6]*p[2, 4]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] + p[1, 2]*p[1, 5]*p[4, 6] + 
    p[1, 3]*p[1, 5]*p[4, 6] + p[1, 4]*p[1, 5]*p[4, 6] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 5]*p[2, 4]*p[4, 6] + 
    p[1, 5]*p[3, 4]*p[4, 6] + p[1, 2]^2*p[5, 6] + 2*p[1, 2]*p[1, 3]*p[5, 6] + 
    p[1, 3]^2*p[5, 6] + 2*p[1, 2]*p[1, 4]*p[5, 6] + 
    2*p[1, 3]*p[1, 4]*p[5, 6] + p[1, 4]^2*p[5, 6] + p[1, 2]*p[2, 3]*p[5, 6] + 
    p[1, 3]*p[2, 3]*p[5, 6] + p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 4]*p[5, 6] - 
    p[1, 6]*p[2, 4]*p[5, 6] + p[1, 2]*p[2, 6]*p[5, 6] + 
    p[1, 3]*p[2, 6]*p[5, 6] + p[1, 4]*p[2, 6]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 3]*p[3, 4]*p[5, 6] + 
    p[1, 4]*p[3, 4]*p[5, 6] - p[1, 6]*p[3, 4]*p[5, 6] + 
    p[1, 2]*p[3, 6]*p[5, 6] + p[1, 3]*p[3, 6]*p[5, 6] + 
    p[1, 4]*p[3, 6]*p[5, 6] + p[1, 2]*p[4, 6]*p[5, 6] + 
    p[1, 3]*p[4, 6]*p[5, 6] + p[1, 4]*p[4, 6]*p[5, 6]], 
 a[138] -> dlog[p[1, 4]*p[1, 5]*p[2, 3] - p[1, 2]*p[1, 5]*p[2, 4] - 
    p[1, 3]*p[1, 5]*p[2, 4] + p[1, 6]*p[2, 4]*p[2, 5] - 
    p[1, 5]*p[2, 4]*p[2, 6] - p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 3]*p[1, 5]*p[3, 4] + p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] + p[1, 6]*p[2, 4]*p[3, 5] + 
    p[1, 6]*p[3, 4]*p[3, 5] - p[1, 5]*p[2, 4]*p[3, 6] - 
    p[1, 5]*p[3, 4]*p[3, 6] - p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 2]*p[2, 4]*p[5, 6] - p[1, 3]*p[2, 4]*p[5, 6] - 
    p[2, 4]*p[2, 6]*p[5, 6] - p[1, 2]*p[3, 4]*p[5, 6] - 
    p[1, 3]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] - 
    p[2, 4]*p[3, 6]*p[5, 6] - p[3, 4]*p[3, 6]*p[5, 6] + 
    p[2, 3]*p[4, 6]*p[5, 6]], 
 a[139] -> dlog[p[1, 3]*p[1, 5]*p[2, 3] + p[1, 4]*p[1, 5]*p[2, 3] + 
    p[1, 5]*p[2, 3]^2 + p[1, 3]*p[1, 5]*p[2, 4] + p[1, 4]*p[1, 5]*p[2, 4] + 
    2*p[1, 5]*p[2, 3]*p[2, 4] + p[1, 5]*p[2, 4]^2 + p[1, 3]*p[2, 3]*p[2, 5] + 
    p[1, 4]*p[2, 3]*p[2, 5] + p[2, 3]^2*p[2, 5] + p[1, 3]*p[2, 4]*p[2, 5] + 
    p[1, 4]*p[2, 4]*p[2, 5] + 2*p[2, 3]*p[2, 4]*p[2, 5] + p[2, 4]^2*p[2, 5] - 
    p[1, 2]*p[1, 5]*p[3, 4] + p[1, 5]*p[2, 3]*p[3, 4] + 
    p[1, 5]*p[2, 4]*p[3, 4] + p[1, 3]*p[2, 5]*p[3, 4] + 
    p[1, 4]*p[2, 5]*p[3, 4] + p[1, 6]*p[2, 5]*p[3, 4] + 
    2*p[2, 3]*p[2, 5]*p[3, 4] + 2*p[2, 4]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 6]*p[3, 4] + p[2, 5]*p[3, 4]^2 - p[1, 2]*p[2, 3]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] - p[1, 2]*p[2, 4]*p[3, 5] - 
    p[1, 6]*p[2, 4]*p[3, 5] - p[2, 3]*p[2, 6]*p[3, 5] - 
    p[2, 4]*p[2, 6]*p[3, 5] - p[1, 2]*p[3, 4]*p[3, 5] - 
    p[2, 6]*p[3, 4]*p[3, 5] + p[1, 5]*p[2, 3]*p[3, 6] + 
    p[1, 5]*p[2, 4]*p[3, 6] + p[2, 3]*p[2, 5]*p[3, 6] + 
    p[2, 4]*p[2, 5]*p[3, 6] + p[2, 5]*p[3, 4]*p[3, 6] - 
    p[1, 2]*p[2, 3]*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 2]*p[2, 4]*p[4, 5] - p[1, 6]*p[2, 4]*p[4, 5] - 
    p[2, 3]*p[2, 6]*p[4, 5] - p[2, 4]*p[2, 6]*p[4, 5] - 
    p[1, 2]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 5]*p[2, 4]*p[4, 6] + 
    p[2, 3]*p[2, 5]*p[4, 6] + p[2, 4]*p[2, 5]*p[4, 6] + 
    p[2, 5]*p[3, 4]*p[4, 6] + p[1, 3]*p[2, 3]*p[5, 6] + 
    p[1, 4]*p[2, 3]*p[5, 6] + p[2, 3]^2*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    p[1, 4]*p[2, 4]*p[5, 6] + 2*p[2, 3]*p[2, 4]*p[5, 6] + p[2, 4]^2*p[5, 6] - 
    p[1, 2]*p[3, 4]*p[5, 6] + p[2, 3]*p[3, 4]*p[5, 6] + 
    p[2, 4]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] + 
    p[2, 3]*p[3, 6]*p[5, 6] + p[2, 4]*p[3, 6]*p[5, 6] + 
    p[2, 3]*p[4, 6]*p[5, 6] + p[2, 4]*p[4, 6]*p[5, 6]], 
 a[140] -> dlog[p[1, 6]^2*p[3, 4] + 2*p[1, 6]*p[2, 6]*p[3, 4] + 
    p[2, 6]^2*p[3, 4] + p[1, 6]^2*p[3, 5] + 2*p[1, 6]*p[2, 6]*p[3, 5] + 
    p[2, 6]^2*p[3, 5] - p[1, 3]*p[1, 6]*p[3, 6] - p[1, 4]*p[1, 6]*p[3, 6] - 
    p[1, 5]*p[1, 6]*p[3, 6] - p[1, 6]*p[2, 3]*p[3, 6] - 
    p[1, 6]*p[2, 4]*p[3, 6] - p[1, 6]*p[2, 5]*p[3, 6] - 
    p[1, 3]*p[2, 6]*p[3, 6] - p[1, 4]*p[2, 6]*p[3, 6] - 
    p[1, 5]*p[2, 6]*p[3, 6] - p[2, 3]*p[2, 6]*p[3, 6] - 
    p[2, 4]*p[2, 6]*p[3, 6] - p[2, 5]*p[2, 6]*p[3, 6] + p[1, 2]*p[3, 6]^2 + 
    p[1, 6]^2*p[4, 5] + 2*p[1, 6]*p[2, 6]*p[4, 5] + p[2, 6]^2*p[4, 5] - 
    p[1, 3]*p[1, 6]*p[4, 6] - p[1, 4]*p[1, 6]*p[4, 6] - 
    p[1, 5]*p[1, 6]*p[4, 6] - p[1, 6]*p[2, 3]*p[4, 6] - 
    p[1, 6]*p[2, 4]*p[4, 6] - p[1, 6]*p[2, 5]*p[4, 6] - 
    p[1, 3]*p[2, 6]*p[4, 6] - p[1, 4]*p[2, 6]*p[4, 6] - 
    p[1, 5]*p[2, 6]*p[4, 6] - p[2, 3]*p[2, 6]*p[4, 6] - 
    p[2, 4]*p[2, 6]*p[4, 6] - p[2, 5]*p[2, 6]*p[4, 6] + 
    2*p[1, 2]*p[3, 6]*p[4, 6] + p[1, 2]*p[4, 6]^2 - p[1, 3]*p[1, 6]*p[5, 6] - 
    p[1, 4]*p[1, 6]*p[5, 6] - p[1, 5]*p[1, 6]*p[5, 6] - 
    p[1, 6]*p[2, 3]*p[5, 6] - p[1, 6]*p[2, 4]*p[5, 6] - 
    p[1, 6]*p[2, 5]*p[5, 6] - p[1, 3]*p[2, 6]*p[5, 6] - 
    p[1, 4]*p[2, 6]*p[5, 6] - p[1, 5]*p[2, 6]*p[5, 6] - 
    p[2, 3]*p[2, 6]*p[5, 6] - p[2, 4]*p[2, 6]*p[5, 6] - 
    p[2, 5]*p[2, 6]*p[5, 6] + 2*p[1, 2]*p[3, 6]*p[5, 6] + 
    2*p[1, 2]*p[4, 6]*p[5, 6] + p[1, 2]*p[5, 6]^2], 
 a[141] -> dlog[p[1, 3]*p[1, 5]^2 + 2*p[1, 3]*p[1, 5]*p[1, 6] + 
    p[1, 3]*p[1, 6]^2 + p[1, 5]^2*p[2, 3] + 2*p[1, 5]*p[1, 6]*p[2, 3] + 
    p[1, 6]^2*p[2, 3] + p[1, 3]*p[1, 5]*p[2, 5] + p[1, 3]*p[1, 6]*p[2, 5] + 
    p[1, 5]*p[2, 3]*p[2, 5] + p[1, 6]*p[2, 3]*p[2, 5] + 
    p[1, 3]*p[1, 5]*p[2, 6] + p[1, 3]*p[1, 6]*p[2, 6] + 
    p[1, 5]*p[2, 3]*p[2, 6] + p[1, 6]*p[2, 3]*p[2, 6] - 
    p[1, 2]*p[1, 5]*p[3, 5] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 2]*p[1, 5]*p[3, 6] - p[1, 2]*p[1, 6]*p[3, 6] + 
    2*p[1, 3]*p[1, 5]*p[5, 6] + 2*p[1, 3]*p[1, 6]*p[5, 6] - 
    p[1, 2]*p[2, 3]*p[5, 6] + p[1, 5]*p[2, 3]*p[5, 6] + 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 5]*p[5, 6] + 
    p[1, 3]*p[2, 6]*p[5, 6] - p[1, 2]*p[3, 5]*p[5, 6] - 
    p[1, 2]*p[3, 6]*p[5, 6] + p[1, 3]*p[5, 6]^2], 
 a[142] -> dlog[p[1, 3]*p[1, 4]^2 + 2*p[1, 3]*p[1, 4]*p[1, 5] + 
    p[1, 3]*p[1, 5]^2 + 2*p[1, 3]*p[1, 4]*p[1, 6] + 
    2*p[1, 3]*p[1, 5]*p[1, 6] + p[1, 3]*p[1, 6]^2 + p[1, 4]^2*p[2, 3] + 
    2*p[1, 4]*p[1, 5]*p[2, 3] + p[1, 5]^2*p[2, 3] + 
    2*p[1, 4]*p[1, 6]*p[2, 3] + 2*p[1, 5]*p[1, 6]*p[2, 3] + 
    p[1, 6]^2*p[2, 3] + p[1, 3]*p[1, 4]*p[2, 4] + p[1, 3]*p[1, 5]*p[2, 4] + 
    p[1, 3]*p[1, 6]*p[2, 4] + p[1, 4]*p[2, 3]*p[2, 4] + 
    p[1, 5]*p[2, 3]*p[2, 4] + p[1, 6]*p[2, 3]*p[2, 4] + 
    p[1, 3]*p[1, 4]*p[2, 5] + p[1, 3]*p[1, 5]*p[2, 5] + 
    p[1, 3]*p[1, 6]*p[2, 5] + p[1, 4]*p[2, 3]*p[2, 5] + 
    p[1, 5]*p[2, 3]*p[2, 5] + p[1, 6]*p[2, 3]*p[2, 5] + 
    p[1, 3]*p[1, 4]*p[2, 6] + p[1, 3]*p[1, 5]*p[2, 6] + 
    p[1, 3]*p[1, 6]*p[2, 6] + p[1, 4]*p[2, 3]*p[2, 6] + 
    p[1, 5]*p[2, 3]*p[2, 6] + p[1, 6]*p[2, 3]*p[2, 6] - 
    p[1, 2]*p[1, 4]*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 2]*p[1, 6]*p[3, 4] - p[1, 2]*p[1, 4]*p[3, 5] - 
    p[1, 2]*p[1, 5]*p[3, 5] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 2]*p[1, 4]*p[3, 6] - p[1, 2]*p[1, 5]*p[3, 6] - 
    p[1, 2]*p[1, 6]*p[3, 6] + 2*p[1, 3]*p[1, 4]*p[4, 5] + 
    2*p[1, 3]*p[1, 5]*p[4, 5] + 2*p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 2]*p[2, 3]*p[4, 5] + p[1, 4]*p[2, 3]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 5] + p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 5]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 4]*p[4, 5] - 
    p[1, 2]*p[3, 5]*p[4, 5] - p[1, 2]*p[3, 6]*p[4, 5] + p[1, 3]*p[4, 5]^2 + 
    2*p[1, 3]*p[1, 4]*p[4, 6] + 2*p[1, 3]*p[1, 5]*p[4, 6] + 
    2*p[1, 3]*p[1, 6]*p[4, 6] - p[1, 2]*p[2, 3]*p[4, 6] + 
    p[1, 4]*p[2, 3]*p[4, 6] + p[1, 5]*p[2, 3]*p[4, 6] + 
    p[1, 6]*p[2, 3]*p[4, 6] + p[1, 3]*p[2, 4]*p[4, 6] + 
    p[1, 3]*p[2, 5]*p[4, 6] + p[1, 3]*p[2, 6]*p[4, 6] - 
    p[1, 2]*p[3, 4]*p[4, 6] - p[1, 2]*p[3, 5]*p[4, 6] - 
    p[1, 2]*p[3, 6]*p[4, 6] + 2*p[1, 3]*p[4, 5]*p[4, 6] + p[1, 3]*p[4, 6]^2 + 
    2*p[1, 3]*p[1, 4]*p[5, 6] + 2*p[1, 3]*p[1, 5]*p[5, 6] + 
    2*p[1, 3]*p[1, 6]*p[5, 6] - p[1, 2]*p[2, 3]*p[5, 6] + 
    p[1, 4]*p[2, 3]*p[5, 6] + p[1, 5]*p[2, 3]*p[5, 6] + 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 5]*p[5, 6] + p[1, 3]*p[2, 6]*p[5, 6] - 
    p[1, 2]*p[3, 4]*p[5, 6] - p[1, 2]*p[3, 5]*p[5, 6] - 
    p[1, 2]*p[3, 6]*p[5, 6] + 2*p[1, 3]*p[4, 5]*p[5, 6] + 
    2*p[1, 3]*p[4, 6]*p[5, 6] + p[1, 3]*p[5, 6]^2], 
 a[143] -> dlog[-(p[1, 4]*p[2, 3]*p[3, 4]) - p[1, 5]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 3]*p[3, 4] + p[1, 2]*p[2, 4]*p[3, 4] + 
    p[1, 3]*p[2, 4]*p[3, 4] + p[1, 2]*p[2, 5]*p[3, 4] + 
    p[1, 3]*p[2, 5]*p[3, 4] + p[1, 2]*p[2, 6]*p[3, 4] + 
    p[1, 3]*p[2, 6]*p[3, 4] + p[1, 2]*p[3, 4]^2 + p[1, 3]*p[3, 4]^2 - 
    p[1, 4]*p[2, 3]*p[3, 5] - p[1, 5]*p[2, 3]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] + p[1, 2]*p[2, 4]*p[3, 5] + 
    p[1, 3]*p[2, 4]*p[3, 5] + p[1, 2]*p[2, 5]*p[3, 5] + 
    p[1, 3]*p[2, 5]*p[3, 5] + p[1, 2]*p[2, 6]*p[3, 5] + 
    p[1, 3]*p[2, 6]*p[3, 5] + 2*p[1, 2]*p[3, 4]*p[3, 5] + 
    2*p[1, 3]*p[3, 4]*p[3, 5] + p[1, 2]*p[3, 5]^2 + p[1, 3]*p[3, 5]^2 - 
    p[1, 4]*p[2, 3]*p[3, 6] - p[1, 5]*p[2, 3]*p[3, 6] - 
    p[1, 6]*p[2, 3]*p[3, 6] + p[1, 2]*p[2, 4]*p[3, 6] + 
    p[1, 3]*p[2, 4]*p[3, 6] + p[1, 2]*p[2, 5]*p[3, 6] + 
    p[1, 3]*p[2, 5]*p[3, 6] + p[1, 2]*p[2, 6]*p[3, 6] + 
    p[1, 3]*p[2, 6]*p[3, 6] + 2*p[1, 2]*p[3, 4]*p[3, 6] + 
    2*p[1, 3]*p[3, 4]*p[3, 6] + 2*p[1, 2]*p[3, 5]*p[3, 6] + 
    2*p[1, 3]*p[3, 5]*p[3, 6] + p[1, 2]*p[3, 6]^2 + p[1, 3]*p[3, 6]^2 - 
    p[1, 2]*p[2, 3]*p[4, 5] - p[1, 4]*p[2, 3]*p[4, 5] - 
    p[1, 5]*p[2, 3]*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] + 
    p[1, 3]*p[2, 4]*p[4, 5] + p[1, 3]*p[2, 5]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[1, 2]*p[3, 4]*p[4, 5] + 
    2*p[1, 3]*p[3, 4]*p[4, 5] + p[1, 2]*p[3, 5]*p[4, 5] + 
    2*p[1, 3]*p[3, 5]*p[4, 5] + p[1, 2]*p[3, 6]*p[4, 5] + 
    2*p[1, 3]*p[3, 6]*p[4, 5] + p[1, 3]*p[4, 5]^2 - p[1, 2]*p[2, 3]*p[4, 6] - 
    p[1, 4]*p[2, 3]*p[4, 6] - p[1, 5]*p[2, 3]*p[4, 6] - 
    p[1, 6]*p[2, 3]*p[4, 6] + p[1, 3]*p[2, 4]*p[4, 6] + 
    p[1, 3]*p[2, 5]*p[4, 6] + p[1, 3]*p[2, 6]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6] + 2*p[1, 3]*p[3, 4]*p[4, 6] + 
    p[1, 2]*p[3, 5]*p[4, 6] + 2*p[1, 3]*p[3, 5]*p[4, 6] + 
    p[1, 2]*p[3, 6]*p[4, 6] + 2*p[1, 3]*p[3, 6]*p[4, 6] + 
    2*p[1, 3]*p[4, 5]*p[4, 6] + p[1, 3]*p[4, 6]^2 - p[1, 2]*p[2, 3]*p[5, 6] - 
    p[1, 4]*p[2, 3]*p[5, 6] - p[1, 5]*p[2, 3]*p[5, 6] - 
    p[1, 6]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 5]*p[5, 6] + p[1, 3]*p[2, 6]*p[5, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + 2*p[1, 3]*p[3, 4]*p[5, 6] + 
    p[1, 2]*p[3, 5]*p[5, 6] + 2*p[1, 3]*p[3, 5]*p[5, 6] + 
    p[1, 2]*p[3, 6]*p[5, 6] + 2*p[1, 3]*p[3, 6]*p[5, 6] + 
    2*p[1, 3]*p[4, 5]*p[5, 6] + 2*p[1, 3]*p[4, 6]*p[5, 6] + 
    p[1, 3]*p[5, 6]^2], 
 a[144] -> dlog[p[1, 4]*p[1, 5]^2 + 2*p[1, 4]*p[1, 5]*p[1, 6] + 
    p[1, 4]*p[1, 6]^2 + p[1, 5]^2*p[2, 4] + 2*p[1, 5]*p[1, 6]*p[2, 4] + 
    p[1, 6]^2*p[2, 4] + p[1, 4]*p[1, 5]*p[2, 5] + p[1, 4]*p[1, 6]*p[2, 5] + 
    p[1, 5]*p[2, 4]*p[2, 5] + p[1, 6]*p[2, 4]*p[2, 5] + 
    p[1, 4]*p[1, 5]*p[2, 6] + p[1, 4]*p[1, 6]*p[2, 6] + 
    p[1, 5]*p[2, 4]*p[2, 6] + p[1, 6]*p[2, 4]*p[2, 6] + p[1, 5]^2*p[3, 4] + 
    2*p[1, 5]*p[1, 6]*p[3, 4] + p[1, 6]^2*p[3, 4] + p[1, 5]*p[2, 5]*p[3, 4] + 
    p[1, 6]*p[2, 5]*p[3, 4] + p[1, 5]*p[2, 6]*p[3, 4] + 
    p[1, 6]*p[2, 6]*p[3, 4] + p[1, 4]*p[1, 5]*p[3, 5] + 
    p[1, 4]*p[1, 6]*p[3, 5] + p[1, 5]*p[2, 4]*p[3, 5] + 
    p[1, 6]*p[2, 4]*p[3, 5] + p[1, 5]*p[3, 4]*p[3, 5] + 
    p[1, 6]*p[3, 4]*p[3, 5] + p[1, 4]*p[1, 5]*p[3, 6] + 
    p[1, 4]*p[1, 6]*p[3, 6] + p[1, 5]*p[2, 4]*p[3, 6] + 
    p[1, 6]*p[2, 4]*p[3, 6] + p[1, 5]*p[3, 4]*p[3, 6] + 
    p[1, 6]*p[3, 4]*p[3, 6] - p[1, 2]*p[1, 5]*p[4, 5] - 
    p[1, 3]*p[1, 5]*p[4, 5] - p[1, 2]*p[1, 6]*p[4, 5] - 
    p[1, 3]*p[1, 6]*p[4, 5] - p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - p[1, 2]*p[1, 5]*p[4, 6] - 
    p[1, 3]*p[1, 5]*p[4, 6] - p[1, 2]*p[1, 6]*p[4, 6] - 
    p[1, 3]*p[1, 6]*p[4, 6] - p[1, 5]*p[2, 3]*p[4, 6] - 
    p[1, 6]*p[2, 3]*p[4, 6] + 2*p[1, 4]*p[1, 5]*p[5, 6] + 
    2*p[1, 4]*p[1, 6]*p[5, 6] + p[1, 4]*p[2, 3]*p[5, 6] - 
    p[1, 2]*p[2, 4]*p[5, 6] - p[1, 3]*p[2, 4]*p[5, 6] + 
    p[1, 5]*p[2, 4]*p[5, 6] + p[1, 6]*p[2, 4]*p[5, 6] + 
    p[1, 4]*p[2, 5]*p[5, 6] + p[1, 4]*p[2, 6]*p[5, 6] - 
    p[1, 2]*p[3, 4]*p[5, 6] - p[1, 3]*p[3, 4]*p[5, 6] + 
    p[1, 5]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[1, 4]*p[3, 5]*p[5, 6] + p[1, 4]*p[3, 6]*p[5, 6] - 
    p[1, 2]*p[4, 5]*p[5, 6] - p[1, 3]*p[4, 5]*p[5, 6] - 
    p[1, 2]*p[4, 6]*p[5, 6] - p[1, 3]*p[4, 6]*p[5, 6] + p[1, 4]*p[5, 6]^2], 
 a[145] -> dlog[-(p[1, 5]*p[2, 3]*p[4, 5]) - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 5]*p[2, 4]*p[4, 5] - p[1, 6]*p[2, 4]*p[4, 5] + 
    p[1, 2]*p[2, 5]*p[4, 5] + p[1, 3]*p[2, 5]*p[4, 5] + 
    p[1, 4]*p[2, 5]*p[4, 5] + p[1, 2]*p[2, 6]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[1, 4]*p[2, 6]*p[4, 5] - 
    p[1, 5]*p[3, 4]*p[4, 5] - p[1, 6]*p[3, 4]*p[4, 5] + 
    p[1, 2]*p[3, 5]*p[4, 5] + p[1, 3]*p[3, 5]*p[4, 5] + 
    p[1, 4]*p[3, 5]*p[4, 5] + p[1, 2]*p[3, 6]*p[4, 5] + 
    p[1, 3]*p[3, 6]*p[4, 5] + p[1, 4]*p[3, 6]*p[4, 5] + p[1, 2]*p[4, 5]^2 + 
    p[1, 3]*p[4, 5]^2 + p[1, 4]*p[4, 5]^2 - p[1, 5]*p[2, 3]*p[4, 6] - 
    p[1, 6]*p[2, 3]*p[4, 6] - p[1, 5]*p[2, 4]*p[4, 6] - 
    p[1, 6]*p[2, 4]*p[4, 6] + p[1, 2]*p[2, 5]*p[4, 6] + 
    p[1, 3]*p[2, 5]*p[4, 6] + p[1, 4]*p[2, 5]*p[4, 6] + 
    p[1, 2]*p[2, 6]*p[4, 6] + p[1, 3]*p[2, 6]*p[4, 6] + 
    p[1, 4]*p[2, 6]*p[4, 6] - p[1, 5]*p[3, 4]*p[4, 6] - 
    p[1, 6]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[1, 3]*p[3, 5]*p[4, 6] + p[1, 4]*p[3, 5]*p[4, 6] + 
    p[1, 2]*p[3, 6]*p[4, 6] + p[1, 3]*p[3, 6]*p[4, 6] + 
    p[1, 4]*p[3, 6]*p[4, 6] + 2*p[1, 2]*p[4, 5]*p[4, 6] + 
    2*p[1, 3]*p[4, 5]*p[4, 6] + 2*p[1, 4]*p[4, 5]*p[4, 6] + 
    p[1, 2]*p[4, 6]^2 + p[1, 3]*p[4, 6]^2 + p[1, 4]*p[4, 6]^2 + 
    p[1, 4]*p[2, 3]*p[5, 6] - p[1, 2]*p[2, 4]*p[5, 6] - 
    p[1, 3]*p[2, 4]*p[5, 6] - p[1, 5]*p[2, 4]*p[5, 6] - 
    p[1, 6]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 5]*p[5, 6] + 
    p[1, 4]*p[2, 6]*p[5, 6] - p[1, 2]*p[3, 4]*p[5, 6] - 
    p[1, 3]*p[3, 4]*p[5, 6] - p[1, 5]*p[3, 4]*p[5, 6] - 
    p[1, 6]*p[3, 4]*p[5, 6] + p[1, 4]*p[3, 5]*p[5, 6] + 
    p[1, 4]*p[3, 6]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6] + 
    p[1, 3]*p[4, 5]*p[5, 6] + 2*p[1, 4]*p[4, 5]*p[5, 6] + 
    p[1, 2]*p[4, 6]*p[5, 6] + p[1, 3]*p[4, 6]*p[5, 6] + 
    2*p[1, 4]*p[4, 6]*p[5, 6] + p[1, 4]*p[5, 6]^2], 
 a[146] -> dlog[p[1, 6]^2*p[4, 5] + 2*p[1, 6]*p[2, 6]*p[4, 5] + 
    p[2, 6]^2*p[4, 5] + 2*p[1, 6]*p[3, 6]*p[4, 5] + 
    2*p[2, 6]*p[3, 6]*p[4, 5] + p[3, 6]^2*p[4, 5] - p[1, 4]*p[1, 6]*p[4, 6] - 
    p[1, 5]*p[1, 6]*p[4, 6] - p[1, 6]*p[2, 4]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] - p[1, 4]*p[2, 6]*p[4, 6] - 
    p[1, 5]*p[2, 6]*p[4, 6] - p[2, 4]*p[2, 6]*p[4, 6] - 
    p[2, 5]*p[2, 6]*p[4, 6] - p[1, 6]*p[3, 4]*p[4, 6] - 
    p[2, 6]*p[3, 4]*p[4, 6] - p[1, 6]*p[3, 5]*p[4, 6] - 
    p[2, 6]*p[3, 5]*p[4, 6] - p[1, 4]*p[3, 6]*p[4, 6] - 
    p[1, 5]*p[3, 6]*p[4, 6] - p[2, 4]*p[3, 6]*p[4, 6] - 
    p[2, 5]*p[3, 6]*p[4, 6] - p[3, 4]*p[3, 6]*p[4, 6] - 
    p[3, 5]*p[3, 6]*p[4, 6] + p[1, 2]*p[4, 6]^2 + p[1, 3]*p[4, 6]^2 + 
    p[2, 3]*p[4, 6]^2 - p[1, 4]*p[1, 6]*p[5, 6] - p[1, 5]*p[1, 6]*p[5, 6] - 
    p[1, 6]*p[2, 4]*p[5, 6] - p[1, 6]*p[2, 5]*p[5, 6] - 
    p[1, 4]*p[2, 6]*p[5, 6] - p[1, 5]*p[2, 6]*p[5, 6] - 
    p[2, 4]*p[2, 6]*p[5, 6] - p[2, 5]*p[2, 6]*p[5, 6] - 
    p[1, 6]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] - 
    p[1, 6]*p[3, 5]*p[5, 6] - p[2, 6]*p[3, 5]*p[5, 6] - 
    p[1, 4]*p[3, 6]*p[5, 6] - p[1, 5]*p[3, 6]*p[5, 6] - 
    p[2, 4]*p[3, 6]*p[5, 6] - p[2, 5]*p[3, 6]*p[5, 6] - 
    p[3, 4]*p[3, 6]*p[5, 6] - p[3, 5]*p[3, 6]*p[5, 6] + 
    2*p[1, 2]*p[4, 6]*p[5, 6] + 2*p[1, 3]*p[4, 6]*p[5, 6] + 
    2*p[2, 3]*p[4, 6]*p[5, 6] + p[1, 2]*p[5, 6]^2 + p[1, 3]*p[5, 6]^2 + 
    p[2, 3]*p[5, 6]^2], a[147] -> dlog[-(p[1, 2]*p[1, 4]*p[2, 3]) - 
    p[1, 4]*p[1, 5]*p[2, 3] - p[1, 4]*p[1, 6]*p[2, 3] + p[1, 2]^2*p[2, 4] + 
    p[1, 2]*p[1, 3]*p[2, 4] + 2*p[1, 2]*p[1, 5]*p[2, 4] + 
    p[1, 3]*p[1, 5]*p[2, 4] + p[1, 5]^2*p[2, 4] + 2*p[1, 2]*p[1, 6]*p[2, 4] + 
    p[1, 3]*p[1, 6]*p[2, 4] + 2*p[1, 5]*p[1, 6]*p[2, 4] + p[1, 6]^2*p[2, 4] - 
    p[1, 4]*p[2, 3]*p[2, 5] + 2*p[1, 2]*p[2, 4]*p[2, 5] + 
    p[1, 3]*p[2, 4]*p[2, 5] + 2*p[1, 5]*p[2, 4]*p[2, 5] + 
    2*p[1, 6]*p[2, 4]*p[2, 5] + p[2, 4]*p[2, 5]^2 - p[1, 4]*p[2, 3]*p[2, 6] + 
    2*p[1, 2]*p[2, 4]*p[2, 6] + p[1, 3]*p[2, 4]*p[2, 6] + 
    2*p[1, 5]*p[2, 4]*p[2, 6] + 2*p[1, 6]*p[2, 4]*p[2, 6] + 
    2*p[2, 4]*p[2, 5]*p[2, 6] + p[2, 4]*p[2, 6]^2 + p[1, 2]^2*p[3, 4] + 
    p[1, 2]*p[1, 3]*p[3, 4] + p[1, 2]*p[1, 5]*p[3, 4] + 
    p[1, 2]*p[1, 6]*p[3, 4] - p[1, 5]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 3]*p[3, 4] + 2*p[1, 2]*p[2, 5]*p[3, 4] + 
    p[1, 3]*p[2, 5]*p[3, 4] + p[1, 5]*p[2, 5]*p[3, 4] + 
    p[1, 6]*p[2, 5]*p[3, 4] + p[2, 5]^2*p[3, 4] + 2*p[1, 2]*p[2, 6]*p[3, 4] + 
    p[1, 3]*p[2, 6]*p[3, 4] + p[1, 5]*p[2, 6]*p[3, 4] + 
    p[1, 6]*p[2, 6]*p[3, 4] + 2*p[2, 5]*p[2, 6]*p[3, 4] + p[2, 6]^2*p[3, 4] + 
    p[1, 2]*p[2, 4]*p[3, 5] + p[1, 5]*p[2, 4]*p[3, 5] + 
    p[1, 6]*p[2, 4]*p[3, 5] + p[2, 4]*p[2, 5]*p[3, 5] + 
    p[2, 4]*p[2, 6]*p[3, 5] + p[1, 2]*p[3, 4]*p[3, 5] + 
    p[2, 5]*p[3, 4]*p[3, 5] + p[2, 6]*p[3, 4]*p[3, 5] + 
    p[1, 2]*p[2, 4]*p[3, 6] + p[1, 5]*p[2, 4]*p[3, 6] + 
    p[1, 6]*p[2, 4]*p[3, 6] + p[2, 4]*p[2, 5]*p[3, 6] + 
    p[2, 4]*p[2, 6]*p[3, 6] + p[1, 2]*p[3, 4]*p[3, 6] + 
    p[2, 5]*p[3, 4]*p[3, 6] + p[2, 6]*p[3, 4]*p[3, 6] - 
    p[1, 2]*p[2, 3]*p[4, 5] - p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - p[2, 3]*p[2, 5]*p[4, 5] - 
    p[2, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[2, 3]*p[4, 6] - 
    p[1, 5]*p[2, 3]*p[4, 6] - p[1, 6]*p[2, 3]*p[4, 6] - 
    p[2, 3]*p[2, 5]*p[4, 6] - p[2, 3]*p[2, 6]*p[4, 6] - 
    p[1, 4]*p[2, 3]*p[5, 6] + 2*p[1, 2]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + 2*p[1, 5]*p[2, 4]*p[5, 6] + 
    2*p[1, 6]*p[2, 4]*p[5, 6] + 2*p[2, 4]*p[2, 5]*p[5, 6] + 
    2*p[2, 4]*p[2, 6]*p[5, 6] + p[1, 2]*p[3, 4]*p[5, 6] - 
    p[2, 3]*p[3, 4]*p[5, 6] + p[2, 5]*p[3, 4]*p[5, 6] + 
    p[2, 6]*p[3, 4]*p[5, 6] + p[2, 4]*p[3, 5]*p[5, 6] + 
    p[2, 4]*p[3, 6]*p[5, 6] - p[2, 3]*p[4, 5]*p[5, 6] - 
    p[2, 3]*p[4, 6]*p[5, 6] + p[2, 4]*p[5, 6]^2], 
 a[148] -> dlog[-(p[2, 5]*p[3, 4]*p[4, 5]) - p[2, 6]*p[3, 4]*p[4, 5] + 
    p[2, 3]*p[3, 5]*p[4, 5] + p[2, 4]*p[3, 5]*p[4, 5] + 
    p[2, 3]*p[3, 6]*p[4, 5] + p[2, 4]*p[3, 6]*p[4, 5] + p[2, 3]*p[4, 5]^2 + 
    p[2, 4]*p[4, 5]^2 - p[2, 5]*p[3, 4]*p[4, 6] - p[2, 6]*p[3, 4]*p[4, 6] + 
    p[2, 3]*p[3, 5]*p[4, 6] + p[2, 4]*p[3, 5]*p[4, 6] + 
    p[2, 3]*p[3, 6]*p[4, 6] + p[2, 4]*p[3, 6]*p[4, 6] + 
    2*p[2, 3]*p[4, 5]*p[4, 6] + 2*p[2, 4]*p[4, 5]*p[4, 6] + 
    p[2, 3]*p[4, 6]^2 + p[2, 4]*p[4, 6]^2 - p[2, 3]*p[3, 4]*p[5, 6] - 
    p[2, 5]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] + 
    p[2, 4]*p[3, 5]*p[5, 6] + p[2, 4]*p[3, 6]*p[5, 6] + 
    p[2, 3]*p[4, 5]*p[5, 6] + 2*p[2, 4]*p[4, 5]*p[5, 6] + 
    p[2, 3]*p[4, 6]*p[5, 6] + 2*p[2, 4]*p[4, 6]*p[5, 6] + p[2, 4]*p[5, 6]^2], 
 a[149] -> dlog[p[1, 3]*p[1, 4]*p[2, 3] + p[1, 4]^2*p[2, 3] + 
    p[1, 4]*p[1, 5]*p[2, 3] + p[1, 4]*p[1, 6]*p[2, 3] + 
    p[1, 3]*p[1, 4]*p[2, 4] + p[1, 4]^2*p[2, 4] + p[1, 3]*p[1, 5]*p[2, 4] + 
    2*p[1, 4]*p[1, 5]*p[2, 4] + p[1, 5]^2*p[2, 4] + p[1, 3]*p[1, 6]*p[2, 4] + 
    2*p[1, 4]*p[1, 6]*p[2, 4] + 2*p[1, 5]*p[1, 6]*p[2, 4] + 
    p[1, 6]^2*p[2, 4] - p[1, 2]*p[1, 4]*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 4] - 
    p[1, 2]*p[1, 6]*p[3, 4] - p[1, 5]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 3]*p[3, 4] - p[1, 4]*p[2, 5]*p[3, 4] - 
    p[1, 5]*p[2, 5]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] - 
    p[1, 4]*p[2, 6]*p[3, 4] - p[1, 5]*p[2, 6]*p[3, 4] - 
    p[1, 6]*p[2, 6]*p[3, 4] + p[1, 4]*p[2, 3]*p[3, 5] + 
    p[1, 4]*p[2, 4]*p[3, 5] + p[1, 5]*p[2, 4]*p[3, 5] + 
    p[1, 6]*p[2, 4]*p[3, 5] + p[1, 4]*p[2, 3]*p[3, 6] + 
    p[1, 4]*p[2, 4]*p[3, 6] + p[1, 5]*p[2, 4]*p[3, 6] + 
    p[1, 6]*p[2, 4]*p[3, 6] + p[1, 3]*p[2, 3]*p[4, 5] + 
    2*p[1, 4]*p[2, 3]*p[4, 5] + p[1, 5]*p[2, 3]*p[4, 5] + 
    p[1, 6]*p[2, 3]*p[4, 5] + p[1, 3]*p[2, 4]*p[4, 5] + 
    2*p[1, 4]*p[2, 4]*p[4, 5] + 2*p[1, 5]*p[2, 4]*p[4, 5] + 
    2*p[1, 6]*p[2, 4]*p[4, 5] - p[1, 2]*p[3, 4]*p[4, 5] - 
    p[2, 5]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] + 
    p[2, 3]*p[3, 5]*p[4, 5] + p[2, 4]*p[3, 5]*p[4, 5] + 
    p[2, 3]*p[3, 6]*p[4, 5] + p[2, 4]*p[3, 6]*p[4, 5] + p[2, 3]*p[4, 5]^2 + 
    p[2, 4]*p[4, 5]^2 + p[1, 3]*p[2, 3]*p[4, 6] + 2*p[1, 4]*p[2, 3]*p[4, 6] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 6]*p[2, 3]*p[4, 6] + 
    p[1, 3]*p[2, 4]*p[4, 6] + 2*p[1, 4]*p[2, 4]*p[4, 6] + 
    2*p[1, 5]*p[2, 4]*p[4, 6] + 2*p[1, 6]*p[2, 4]*p[4, 6] - 
    p[1, 2]*p[3, 4]*p[4, 6] - p[2, 5]*p[3, 4]*p[4, 6] - 
    p[2, 6]*p[3, 4]*p[4, 6] + p[2, 3]*p[3, 5]*p[4, 6] + 
    p[2, 4]*p[3, 5]*p[4, 6] + p[2, 3]*p[3, 6]*p[4, 6] + 
    p[2, 4]*p[3, 6]*p[4, 6] + 2*p[2, 3]*p[4, 5]*p[4, 6] + 
    2*p[2, 4]*p[4, 5]*p[4, 6] + p[2, 3]*p[4, 6]^2 + p[2, 4]*p[4, 6]^2 + 
    p[1, 4]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    2*p[1, 4]*p[2, 4]*p[5, 6] + 2*p[1, 5]*p[2, 4]*p[5, 6] + 
    2*p[1, 6]*p[2, 4]*p[5, 6] - p[1, 2]*p[3, 4]*p[5, 6] - 
    p[2, 3]*p[3, 4]*p[5, 6] - p[2, 5]*p[3, 4]*p[5, 6] - 
    p[2, 6]*p[3, 4]*p[5, 6] + p[2, 4]*p[3, 5]*p[5, 6] + 
    p[2, 4]*p[3, 6]*p[5, 6] + p[2, 3]*p[4, 5]*p[5, 6] + 
    2*p[2, 4]*p[4, 5]*p[5, 6] + p[2, 3]*p[4, 6]*p[5, 6] + 
    2*p[2, 4]*p[4, 6]*p[5, 6] + p[2, 4]*p[5, 6]^2], 
 a[150] -> dlog[p[1, 3]*p[1, 5]*p[2, 3] + p[1, 4]*p[1, 5]*p[2, 3] + 
    p[1, 5]^2*p[2, 3] + p[1, 5]*p[1, 6]*p[2, 3] + p[1, 3]*p[1, 5]*p[2, 4] + 
    p[1, 4]*p[1, 5]*p[2, 4] + p[1, 5]^2*p[2, 4] + p[1, 5]*p[1, 6]*p[2, 4] + 
    p[1, 3]*p[1, 5]*p[2, 5] + p[1, 4]*p[1, 5]*p[2, 5] + p[1, 5]^2*p[2, 5] + 
    p[1, 3]*p[1, 6]*p[2, 5] + p[1, 4]*p[1, 6]*p[2, 5] + 
    2*p[1, 5]*p[1, 6]*p[2, 5] + p[1, 6]^2*p[2, 5] - p[1, 2]*p[1, 5]*p[3, 4] + 
    p[1, 6]*p[2, 5]*p[3, 4] - p[1, 5]*p[2, 6]*p[3, 4] - 
    p[1, 2]*p[1, 5]*p[3, 5] - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] - p[1, 6]*p[2, 4]*p[3, 5] - 
    p[1, 5]*p[2, 6]*p[3, 5] - p[1, 6]*p[2, 6]*p[3, 5] + 
    p[1, 5]*p[2, 3]*p[3, 6] + p[1, 5]*p[2, 4]*p[3, 6] + 
    p[1, 5]*p[2, 5]*p[3, 6] + p[1, 6]*p[2, 5]*p[3, 6] - 
    p[1, 2]*p[1, 5]*p[4, 5] - p[1, 2]*p[1, 6]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - p[1, 6]*p[2, 4]*p[4, 5] - 
    p[1, 5]*p[2, 6]*p[4, 5] - p[1, 6]*p[2, 6]*p[4, 5] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 5]*p[2, 4]*p[4, 6] + 
    p[1, 5]*p[2, 5]*p[4, 6] + p[1, 6]*p[2, 5]*p[4, 6] + 
    p[1, 3]*p[2, 3]*p[5, 6] + p[1, 4]*p[2, 3]*p[5, 6] + 
    2*p[1, 5]*p[2, 3]*p[5, 6] + p[1, 6]*p[2, 3]*p[5, 6] + 
    p[1, 3]*p[2, 4]*p[5, 6] + p[1, 4]*p[2, 4]*p[5, 6] + 
    2*p[1, 5]*p[2, 4]*p[5, 6] + p[1, 6]*p[2, 4]*p[5, 6] + 
    p[1, 3]*p[2, 5]*p[5, 6] + p[1, 4]*p[2, 5]*p[5, 6] + 
    2*p[1, 5]*p[2, 5]*p[5, 6] + 2*p[1, 6]*p[2, 5]*p[5, 6] - 
    p[1, 2]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] - 
    p[1, 2]*p[3, 5]*p[5, 6] - p[2, 6]*p[3, 5]*p[5, 6] + 
    p[2, 3]*p[3, 6]*p[5, 6] + p[2, 4]*p[3, 6]*p[5, 6] + 
    p[2, 5]*p[3, 6]*p[5, 6] - p[1, 2]*p[4, 5]*p[5, 6] - 
    p[2, 6]*p[4, 5]*p[5, 6] + p[2, 3]*p[4, 6]*p[5, 6] + 
    p[2, 4]*p[4, 6]*p[5, 6] + p[2, 5]*p[4, 6]*p[5, 6] + p[2, 3]*p[5, 6]^2 + 
    p[2, 4]*p[5, 6]^2 + p[2, 5]*p[5, 6]^2], 
 a[151] -> dlog[-(p[1, 2]*p[1, 6]*p[4, 5]) - p[1, 6]*p[2, 4]*p[4, 5] - 
    p[1, 6]*p[2, 5]*p[4, 5] + p[1, 4]*p[2, 6]*p[4, 5] + 
    p[1, 5]*p[2, 6]*p[4, 5] + p[2, 6]*p[4, 5]^2 + p[1, 2]*p[1, 4]*p[4, 6] + 
    p[1, 2]*p[1, 5]*p[4, 6] - p[1, 6]*p[2, 4]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] + p[1, 4]*p[2, 6]*p[4, 6] + 
    p[1, 5]*p[2, 6]*p[4, 6] + p[1, 2]*p[4, 5]*p[4, 6] + 
    2*p[2, 6]*p[4, 5]*p[4, 6] + p[1, 2]*p[4, 6]^2 + p[2, 6]*p[4, 6]^2 + 
    p[1, 2]*p[1, 4]*p[5, 6] + p[1, 2]*p[1, 5]*p[5, 6] - 
    p[1, 6]*p[2, 4]*p[5, 6] - p[1, 6]*p[2, 5]*p[5, 6] + 
    p[1, 4]*p[2, 6]*p[5, 6] + p[1, 5]*p[2, 6]*p[5, 6] + 
    p[1, 2]*p[4, 5]*p[5, 6] + 2*p[2, 6]*p[4, 5]*p[5, 6] + 
    2*p[1, 2]*p[4, 6]*p[5, 6] + 2*p[2, 6]*p[4, 6]*p[5, 6] + 
    p[1, 2]*p[5, 6]^2 + p[2, 6]*p[5, 6]^2], 
 a[152] -> dlog[-(p[1, 2]*p[1, 6]*p[3, 4]) - p[1, 6]*p[2, 3]*p[3, 4] - 
    p[1, 6]*p[2, 4]*p[3, 4] - p[1, 6]*p[2, 5]*p[3, 4] + 
    p[1, 3]*p[2, 6]*p[3, 4] + p[1, 4]*p[2, 6]*p[3, 4] + 
    p[1, 5]*p[2, 6]*p[3, 4] + p[2, 6]*p[3, 4]^2 - p[1, 2]*p[1, 6]*p[3, 5] - 
    p[1, 6]*p[2, 3]*p[3, 5] - p[1, 6]*p[2, 4]*p[3, 5] - 
    p[1, 6]*p[2, 5]*p[3, 5] + p[1, 3]*p[2, 6]*p[3, 5] + 
    p[1, 4]*p[2, 6]*p[3, 5] + p[1, 5]*p[2, 6]*p[3, 5] + 
    2*p[2, 6]*p[3, 4]*p[3, 5] + p[2, 6]*p[3, 5]^2 + p[1, 2]*p[1, 3]*p[3, 6] + 
    p[1, 2]*p[1, 4]*p[3, 6] + p[1, 2]*p[1, 5]*p[3, 6] - 
    p[1, 6]*p[2, 3]*p[3, 6] - p[1, 6]*p[2, 4]*p[3, 6] - 
    p[1, 6]*p[2, 5]*p[3, 6] + p[1, 3]*p[2, 6]*p[3, 6] + 
    p[1, 4]*p[2, 6]*p[3, 6] + p[1, 5]*p[2, 6]*p[3, 6] + 
    p[1, 2]*p[3, 4]*p[3, 6] + 2*p[2, 6]*p[3, 4]*p[3, 6] + 
    p[1, 2]*p[3, 5]*p[3, 6] + 2*p[2, 6]*p[3, 5]*p[3, 6] + p[1, 2]*p[3, 6]^2 + 
    p[2, 6]*p[3, 6]^2 - p[1, 2]*p[1, 6]*p[4, 5] - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 4]*p[4, 5] - p[1, 6]*p[2, 5]*p[4, 5] + 
    p[1, 3]*p[2, 6]*p[4, 5] + p[1, 4]*p[2, 6]*p[4, 5] + 
    p[1, 5]*p[2, 6]*p[4, 5] + 2*p[2, 6]*p[3, 4]*p[4, 5] + 
    2*p[2, 6]*p[3, 5]*p[4, 5] + p[1, 2]*p[3, 6]*p[4, 5] + 
    2*p[2, 6]*p[3, 6]*p[4, 5] + p[2, 6]*p[4, 5]^2 + p[1, 2]*p[1, 3]*p[4, 6] + 
    p[1, 2]*p[1, 4]*p[4, 6] + p[1, 2]*p[1, 5]*p[4, 6] - 
    p[1, 6]*p[2, 3]*p[4, 6] - p[1, 6]*p[2, 4]*p[4, 6] - 
    p[1, 6]*p[2, 5]*p[4, 6] + p[1, 3]*p[2, 6]*p[4, 6] + 
    p[1, 4]*p[2, 6]*p[4, 6] + p[1, 5]*p[2, 6]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[4, 6] + 2*p[2, 6]*p[3, 4]*p[4, 6] + 
    p[1, 2]*p[3, 5]*p[4, 6] + 2*p[2, 6]*p[3, 5]*p[4, 6] + 
    2*p[1, 2]*p[3, 6]*p[4, 6] + 2*p[2, 6]*p[3, 6]*p[4, 6] + 
    p[1, 2]*p[4, 5]*p[4, 6] + 2*p[2, 6]*p[4, 5]*p[4, 6] + p[1, 2]*p[4, 6]^2 + 
    p[2, 6]*p[4, 6]^2 + p[1, 2]*p[1, 3]*p[5, 6] + p[1, 2]*p[1, 4]*p[5, 6] + 
    p[1, 2]*p[1, 5]*p[5, 6] - p[1, 6]*p[2, 3]*p[5, 6] - 
    p[1, 6]*p[2, 4]*p[5, 6] - p[1, 6]*p[2, 5]*p[5, 6] + 
    p[1, 3]*p[2, 6]*p[5, 6] + p[1, 4]*p[2, 6]*p[5, 6] + 
    p[1, 5]*p[2, 6]*p[5, 6] + p[1, 2]*p[3, 4]*p[5, 6] + 
    2*p[2, 6]*p[3, 4]*p[5, 6] + p[1, 2]*p[3, 5]*p[5, 6] + 
    2*p[2, 6]*p[3, 5]*p[5, 6] + 2*p[1, 2]*p[3, 6]*p[5, 6] + 
    2*p[2, 6]*p[3, 6]*p[5, 6] + p[1, 2]*p[4, 5]*p[5, 6] + 
    2*p[2, 6]*p[4, 5]*p[5, 6] + 2*p[1, 2]*p[4, 6]*p[5, 6] + 
    2*p[2, 6]*p[4, 6]*p[5, 6] + p[1, 2]*p[5, 6]^2 + p[2, 6]*p[5, 6]^2], 
 a[153] -> dlog[p[1, 5]^2*p[3, 4] + 2*p[1, 5]*p[2, 5]*p[3, 4] + 
    p[2, 5]^2*p[3, 4] - p[1, 3]*p[1, 5]*p[3, 5] - p[1, 4]*p[1, 5]*p[3, 5] - 
    p[1, 5]*p[2, 3]*p[3, 5] - p[1, 5]*p[2, 4]*p[3, 5] - 
    p[1, 3]*p[2, 5]*p[3, 5] - p[1, 4]*p[2, 5]*p[3, 5] - 
    p[2, 3]*p[2, 5]*p[3, 5] - p[2, 4]*p[2, 5]*p[3, 5] + p[1, 2]*p[3, 5]^2 + 
    p[1, 6]*p[3, 5]^2 + p[2, 6]*p[3, 5]^2 - p[1, 5]*p[3, 5]*p[3, 6] - 
    p[2, 5]*p[3, 5]*p[3, 6] - p[1, 3]*p[1, 5]*p[4, 5] - 
    p[1, 4]*p[1, 5]*p[4, 5] - p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 5]*p[2, 4]*p[4, 5] - p[1, 3]*p[2, 5]*p[4, 5] - 
    p[1, 4]*p[2, 5]*p[4, 5] - p[2, 3]*p[2, 5]*p[4, 5] - 
    p[2, 4]*p[2, 5]*p[4, 5] + 2*p[1, 2]*p[3, 5]*p[4, 5] + 
    2*p[1, 6]*p[3, 5]*p[4, 5] + 2*p[2, 6]*p[3, 5]*p[4, 5] - 
    p[1, 5]*p[3, 6]*p[4, 5] - p[2, 5]*p[3, 6]*p[4, 5] + p[1, 2]*p[4, 5]^2 + 
    p[1, 6]*p[4, 5]^2 + p[2, 6]*p[4, 5]^2 - p[1, 5]*p[3, 5]*p[4, 6] - 
    p[2, 5]*p[3, 5]*p[4, 6] - p[1, 5]*p[4, 5]*p[4, 6] - 
    p[2, 5]*p[4, 5]*p[4, 6] + 2*p[1, 5]*p[3, 4]*p[5, 6] + 
    2*p[2, 5]*p[3, 4]*p[5, 6] - p[1, 3]*p[3, 5]*p[5, 6] - 
    p[1, 4]*p[3, 5]*p[5, 6] - p[2, 3]*p[3, 5]*p[5, 6] - 
    p[2, 4]*p[3, 5]*p[5, 6] - p[3, 5]*p[3, 6]*p[5, 6] - 
    p[1, 3]*p[4, 5]*p[5, 6] - p[1, 4]*p[4, 5]*p[5, 6] - 
    p[2, 3]*p[4, 5]*p[5, 6] - p[2, 4]*p[4, 5]*p[5, 6] - 
    p[3, 6]*p[4, 5]*p[5, 6] - p[3, 5]*p[4, 6]*p[5, 6] - 
    p[4, 5]*p[4, 6]*p[5, 6] + p[3, 4]*p[5, 6]^2], 
 a[154] -> dlog[p[1, 5]^2*p[2, 3] + p[1, 5]^2*p[2, 4] - 
    p[1, 2]*p[1, 5]*p[2, 5] - p[1, 3]*p[1, 5]*p[2, 5] - 
    p[1, 4]*p[1, 5]*p[2, 5] + p[1, 6]*p[2, 5]^2 - p[1, 5]*p[2, 5]*p[2, 6] + 
    p[1, 5]^2*p[3, 4] - p[1, 2]*p[1, 5]*p[3, 5] - p[1, 3]*p[1, 5]*p[3, 5] - 
    p[1, 4]*p[1, 5]*p[3, 5] + 2*p[1, 6]*p[2, 5]*p[3, 5] - 
    p[1, 5]*p[2, 6]*p[3, 5] + p[1, 6]*p[3, 5]^2 - p[1, 5]*p[2, 5]*p[3, 6] - 
    p[1, 5]*p[3, 5]*p[3, 6] - p[1, 2]*p[1, 5]*p[4, 5] - 
    p[1, 3]*p[1, 5]*p[4, 5] - p[1, 4]*p[1, 5]*p[4, 5] + 
    2*p[1, 6]*p[2, 5]*p[4, 5] - p[1, 5]*p[2, 6]*p[4, 5] + 
    2*p[1, 6]*p[3, 5]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] + p[1, 6]*p[4, 5]^2 - 
    p[1, 5]*p[2, 5]*p[4, 6] - p[1, 5]*p[3, 5]*p[4, 6] - 
    p[1, 5]*p[4, 5]*p[4, 6] + 2*p[1, 5]*p[2, 3]*p[5, 6] + 
    2*p[1, 5]*p[2, 4]*p[5, 6] - p[1, 2]*p[2, 5]*p[5, 6] - 
    p[1, 3]*p[2, 5]*p[5, 6] - p[1, 4]*p[2, 5]*p[5, 6] - 
    p[2, 5]*p[2, 6]*p[5, 6] + 2*p[1, 5]*p[3, 4]*p[5, 6] - 
    p[1, 2]*p[3, 5]*p[5, 6] - p[1, 3]*p[3, 5]*p[5, 6] - 
    p[1, 4]*p[3, 5]*p[5, 6] - p[2, 6]*p[3, 5]*p[5, 6] - 
    p[2, 5]*p[3, 6]*p[5, 6] - p[3, 5]*p[3, 6]*p[5, 6] - 
    p[1, 2]*p[4, 5]*p[5, 6] - p[1, 3]*p[4, 5]*p[5, 6] - 
    p[1, 4]*p[4, 5]*p[5, 6] - p[2, 6]*p[4, 5]*p[5, 6] - 
    p[3, 6]*p[4, 5]*p[5, 6] - p[2, 5]*p[4, 6]*p[5, 6] - 
    p[3, 5]*p[4, 6]*p[5, 6] - p[4, 5]*p[4, 6]*p[5, 6] + p[2, 3]*p[5, 6]^2 + 
    p[2, 4]*p[5, 6]^2 + p[3, 4]*p[5, 6]^2], 
 a[155] -> dlog[p[1, 4]*p[1, 5]*p[3, 4] + p[1, 5]^2*p[3, 4] + 
    p[1, 5]*p[1, 6]*p[3, 4] + p[1, 4]*p[1, 5]*p[3, 5] + p[1, 5]^2*p[3, 5] + 
    p[1, 4]*p[1, 6]*p[3, 5] + 2*p[1, 5]*p[1, 6]*p[3, 5] + p[1, 6]^2*p[3, 5] - 
    p[1, 3]*p[1, 5]*p[4, 5] - p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] - 
    p[1, 6]*p[3, 6]*p[4, 5] + p[1, 5]*p[3, 4]*p[4, 6] + 
    p[1, 5]*p[3, 5]*p[4, 6] + p[1, 6]*p[3, 5]*p[4, 6] + 
    p[1, 4]*p[3, 4]*p[5, 6] + 2*p[1, 5]*p[3, 4]*p[5, 6] + 
    p[1, 6]*p[3, 4]*p[5, 6] + p[1, 4]*p[3, 5]*p[5, 6] + 
    2*p[1, 5]*p[3, 5]*p[5, 6] + 2*p[1, 6]*p[3, 5]*p[5, 6] - 
    p[1, 3]*p[4, 5]*p[5, 6] - p[3, 6]*p[4, 5]*p[5, 6] + 
    p[3, 4]*p[4, 6]*p[5, 6] + p[3, 5]*p[4, 6]*p[5, 6] + p[3, 4]*p[5, 6]^2 + 
    p[3, 5]*p[5, 6]^2], 
 a[156] -> dlog[p[1, 2]*p[1, 5]*p[3, 4] + p[1, 4]*p[1, 5]*p[3, 4] + 
    p[1, 5]^2*p[3, 4] + p[1, 5]*p[1, 6]*p[3, 4] + p[1, 5]*p[2, 4]*p[3, 4] + 
    p[1, 2]*p[2, 5]*p[3, 4] + p[1, 4]*p[2, 5]*p[3, 4] + 
    2*p[1, 5]*p[2, 5]*p[3, 4] + p[1, 6]*p[2, 5]*p[3, 4] + 
    p[2, 4]*p[2, 5]*p[3, 4] + p[2, 5]^2*p[3, 4] + p[1, 5]*p[2, 6]*p[3, 4] + 
    p[2, 5]*p[2, 6]*p[3, 4] + p[1, 2]^2*p[3, 5] + p[1, 2]*p[1, 4]*p[3, 5] + 
    2*p[1, 2]*p[1, 5]*p[3, 5] + p[1, 4]*p[1, 5]*p[3, 5] + p[1, 5]^2*p[3, 5] + 
    2*p[1, 2]*p[1, 6]*p[3, 5] + p[1, 4]*p[1, 6]*p[3, 5] + 
    2*p[1, 5]*p[1, 6]*p[3, 5] + p[1, 6]^2*p[3, 5] + p[1, 2]*p[2, 4]*p[3, 5] + 
    p[1, 5]*p[2, 4]*p[3, 5] + p[1, 6]*p[2, 4]*p[3, 5] + 
    2*p[1, 2]*p[2, 5]*p[3, 5] + p[1, 4]*p[2, 5]*p[3, 5] + 
    2*p[1, 5]*p[2, 5]*p[3, 5] + 2*p[1, 6]*p[2, 5]*p[3, 5] + 
    p[2, 4]*p[2, 5]*p[3, 5] + p[2, 5]^2*p[3, 5] + 2*p[1, 2]*p[2, 6]*p[3, 5] + 
    p[1, 4]*p[2, 6]*p[3, 5] + 2*p[1, 5]*p[2, 6]*p[3, 5] + 
    2*p[1, 6]*p[2, 6]*p[3, 5] + p[2, 4]*p[2, 6]*p[3, 5] + 
    2*p[2, 5]*p[2, 6]*p[3, 5] + p[2, 6]^2*p[3, 5] - p[1, 2]*p[1, 3]*p[4, 5] - 
    p[1, 3]*p[1, 5]*p[4, 5] - p[1, 3]*p[1, 6]*p[4, 5] - 
    p[1, 2]*p[2, 3]*p[4, 5] - p[1, 5]*p[2, 3]*p[4, 5] - 
    p[1, 6]*p[2, 3]*p[4, 5] - p[1, 3]*p[2, 5]*p[4, 5] - 
    p[2, 3]*p[2, 5]*p[4, 5] - p[1, 3]*p[2, 6]*p[4, 5] - 
    p[2, 3]*p[2, 6]*p[4, 5] - p[1, 2]*p[3, 4]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] - 
    p[1, 2]*p[3, 6]*p[4, 5] - p[1, 5]*p[3, 6]*p[4, 5] - 
    p[1, 6]*p[3, 6]*p[4, 5] - p[2, 5]*p[3, 6]*p[4, 5] - 
    p[2, 6]*p[3, 6]*p[4, 5] + p[1, 5]*p[3, 4]*p[4, 6] + 
    p[2, 5]*p[3, 4]*p[4, 6] + p[1, 2]*p[3, 5]*p[4, 6] + 
    p[1, 5]*p[3, 5]*p[4, 6] + p[1, 6]*p[3, 5]*p[4, 6] + 
    p[2, 5]*p[3, 5]*p[4, 6] + p[2, 6]*p[3, 5]*p[4, 6] + 
    p[1, 2]*p[3, 4]*p[5, 6] + p[1, 4]*p[3, 4]*p[5, 6] + 
    2*p[1, 5]*p[3, 4]*p[5, 6] + p[1, 6]*p[3, 4]*p[5, 6] + 
    p[2, 4]*p[3, 4]*p[5, 6] + 2*p[2, 5]*p[3, 4]*p[5, 6] + 
    p[2, 6]*p[3, 4]*p[5, 6] + 2*p[1, 2]*p[3, 5]*p[5, 6] + 
    p[1, 4]*p[3, 5]*p[5, 6] + 2*p[1, 5]*p[3, 5]*p[5, 6] + 
    2*p[1, 6]*p[3, 5]*p[5, 6] + p[2, 4]*p[3, 5]*p[5, 6] + 
    2*p[2, 5]*p[3, 5]*p[5, 6] + 2*p[2, 6]*p[3, 5]*p[5, 6] - 
    p[1, 3]*p[4, 5]*p[5, 6] - p[2, 3]*p[4, 5]*p[5, 6] - 
    p[3, 6]*p[4, 5]*p[5, 6] + p[3, 4]*p[4, 6]*p[5, 6] + 
    p[3, 5]*p[4, 6]*p[5, 6] + p[3, 4]*p[5, 6]^2 + p[3, 5]*p[5, 6]^2], 
 a[157] -> dlog[-(p[1, 3]*p[1, 6]*p[4, 5]) - p[1, 6]*p[2, 3]*p[4, 5] - 
    p[1, 3]*p[2, 6]*p[4, 5] - p[2, 3]*p[2, 6]*p[4, 5] - 
    p[1, 6]*p[3, 4]*p[4, 5] - p[2, 6]*p[3, 4]*p[4, 5] - 
    p[1, 6]*p[3, 5]*p[4, 5] - p[2, 6]*p[3, 5]*p[4, 5] + 
    p[1, 2]*p[3, 6]*p[4, 5] + p[1, 4]*p[3, 6]*p[4, 5] + 
    p[1, 5]*p[3, 6]*p[4, 5] + p[2, 4]*p[3, 6]*p[4, 5] + 
    p[2, 5]*p[3, 6]*p[4, 5] + p[3, 6]*p[4, 5]^2 + p[1, 3]*p[1, 4]*p[4, 6] + 
    p[1, 3]*p[1, 5]*p[4, 6] + p[1, 4]*p[2, 3]*p[4, 6] + 
    p[1, 5]*p[2, 3]*p[4, 6] + p[1, 3]*p[2, 4]*p[4, 6] + 
    p[2, 3]*p[2, 4]*p[4, 6] + p[1, 3]*p[2, 5]*p[4, 6] + 
    p[2, 3]*p[2, 5]*p[4, 6] - p[1, 2]*p[3, 4]*p[4, 6] - 
    p[1, 6]*p[3, 4]*p[4, 6] - p[2, 6]*p[3, 4]*p[4, 6] - 
    p[1, 2]*p[3, 5]*p[4, 6] - p[1, 6]*p[3, 5]*p[4, 6] - 
    p[2, 6]*p[3, 5]*p[4, 6] + p[1, 4]*p[3, 6]*p[4, 6] + 
    p[1, 5]*p[3, 6]*p[4, 6] + p[2, 4]*p[3, 6]*p[4, 6] + 
    p[2, 5]*p[3, 6]*p[4, 6] + p[1, 3]*p[4, 5]*p[4, 6] + 
    p[2, 3]*p[4, 5]*p[4, 6] + 2*p[3, 6]*p[4, 5]*p[4, 6] + p[1, 3]*p[4, 6]^2 + 
    p[2, 3]*p[4, 6]^2 + p[3, 6]*p[4, 6]^2 + p[1, 3]*p[1, 4]*p[5, 6] + 
    p[1, 3]*p[1, 5]*p[5, 6] + p[1, 4]*p[2, 3]*p[5, 6] + 
    p[1, 5]*p[2, 3]*p[5, 6] + p[1, 3]*p[2, 4]*p[5, 6] + 
    p[2, 3]*p[2, 4]*p[5, 6] + p[1, 3]*p[2, 5]*p[5, 6] + 
    p[2, 3]*p[2, 5]*p[5, 6] - p[1, 2]*p[3, 4]*p[5, 6] - 
    p[1, 6]*p[3, 4]*p[5, 6] - p[2, 6]*p[3, 4]*p[5, 6] - 
    p[1, 2]*p[3, 5]*p[5, 6] - p[1, 6]*p[3, 5]*p[5, 6] - 
    p[2, 6]*p[3, 5]*p[5, 6] + p[1, 4]*p[3, 6]*p[5, 6] + 
    p[1, 5]*p[3, 6]*p[5, 6] + p[2, 4]*p[3, 6]*p[5, 6] + 
    p[2, 5]*p[3, 6]*p[5, 6] + p[1, 3]*p[4, 5]*p[5, 6] + 
    p[2, 3]*p[4, 5]*p[5, 6] + 2*p[3, 6]*p[4, 5]*p[5, 6] + 
    2*p[1, 3]*p[4, 6]*p[5, 6] + 2*p[2, 3]*p[4, 6]*p[5, 6] + 
    2*p[3, 6]*p[4, 6]*p[5, 6] + p[1, 3]*p[5, 6]^2 + p[2, 3]*p[5, 6]^2 + 
    p[3, 6]*p[5, 6]^2], a[158] -> dlog[ab[1, 2]/sb[1, 2]], 
 a[159] -> dlog[ab[1, 6]/sb[1, 6]], a[160] -> dlog[ab[2, 3]/sb[2, 3]], 
 a[161] -> dlog[(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4] + ab[2, 5]*sb[1, 5] + 
     ab[2, 6]*sb[1, 6])/(ab[1, 3]*sb[2, 3] + ab[1, 4]*sb[2, 4] + 
     ab[1, 5]*sb[2, 5] + ab[1, 6]*sb[2, 6])], 
 a[162] -> dlog[(ab[1, 6]*sb[1, 3] + ab[2, 6]*sb[2, 3])/
    (ab[1, 3]*sb[1, 6] + ab[2, 3]*sb[2, 6])], 
 a[163] -> dlog[ab[3, 4]/sb[3, 4]], 
 a[164] -> dlog[(ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3])/
    (ab[1, 2]*sb[2, 4] + ab[1, 3]*sb[3, 4])], 
 a[165] -> dlog[(ab[1, 6]*ab[2, 3]*sb[1, 3] + ab[1, 6]*ab[2, 4]*sb[1, 4] + 
     ab[2, 3]*ab[2, 6]*sb[2, 3] + ab[2, 4]*ab[2, 6]*sb[2, 4] + 
     ab[2, 6]*ab[3, 4]*sb[3, 4])/(ab[1, 3]*sb[1, 6]*sb[2, 3] + 
     ab[1, 4]*sb[1, 6]*sb[2, 4] + ab[2, 3]*sb[2, 3]*sb[2, 6] + 
     ab[2, 4]*sb[2, 4]*sb[2, 6] + ab[3, 4]*sb[2, 6]*sb[3, 4])], 
 a[166] -> dlog[(ab[3, 4]*sb[1, 4] + ab[3, 5]*sb[1, 5] + ab[3, 6]*sb[1, 6])/
    (ab[1, 4]*sb[3, 4] + ab[1, 5]*sb[3, 5] + ab[1, 6]*sb[3, 6])], 
 a[167] -> dlog[(ab[2, 4]*sb[1, 2]*sb[1, 4] + ab[3, 4]*sb[1, 3]*sb[1, 4] + 
     ab[2, 5]*sb[1, 2]*sb[1, 5] + ab[3, 5]*sb[1, 3]*sb[1, 5] + 
     ab[2, 6]*sb[1, 2]*sb[1, 6] + ab[3, 6]*sb[1, 3]*sb[1, 6])/
    (ab[1, 2]*ab[1, 4]*sb[2, 4] + ab[1, 2]*ab[1, 5]*sb[2, 5] + 
     ab[1, 2]*ab[1, 6]*sb[2, 6] + ab[1, 3]*ab[1, 4]*sb[3, 4] + 
     ab[1, 3]*ab[1, 5]*sb[3, 5] + ab[1, 3]*ab[1, 6]*sb[3, 6])], 
 a[168] -> dlog[(ab[1, 3]*sb[1, 2] + ab[3, 4]*sb[2, 4] + ab[3, 5]*sb[2, 5] + 
     ab[3, 6]*sb[2, 6])/(ab[1, 2]*sb[1, 3] + ab[2, 4]*sb[3, 4] + 
     ab[2, 5]*sb[3, 5] + ab[2, 6]*sb[3, 6])], 
 a[169] -> dlog[(ab[1, 6]*sb[1, 4] + ab[2, 6]*sb[2, 4] + ab[3, 6]*sb[3, 4])/
    (ab[1, 4]*sb[1, 6] + ab[2, 4]*sb[2, 6] + ab[3, 4]*sb[3, 6])], 
 a[170] -> dlog[(ab[2, 3]*sb[1, 4]*sb[2, 3] + ab[2, 4]*sb[1, 4]*sb[2, 4] + 
     ab[2, 5]*sb[1, 5]*sb[2, 4] + ab[2, 6]*sb[1, 6]*sb[2, 4] + 
     ab[3, 4]*sb[1, 4]*sb[3, 4] + ab[3, 5]*sb[1, 5]*sb[3, 4] + 
     ab[3, 6]*sb[1, 6]*sb[3, 4])/(ab[1, 4]*ab[2, 3]*sb[2, 3] + 
     ab[1, 4]*ab[2, 4]*sb[2, 4] + ab[1, 5]*ab[2, 4]*sb[2, 5] + 
     ab[1, 6]*ab[2, 4]*sb[2, 6] + ab[1, 4]*ab[3, 4]*sb[3, 4] + 
     ab[1, 5]*ab[3, 4]*sb[3, 5] + ab[1, 6]*ab[3, 4]*sb[3, 6])], 
 a[171] -> dlog[(ab[1, 2]*ab[2, 4]*sb[1, 2] + ab[1, 2]*ab[3, 4]*sb[1, 3] + 
     ab[1, 6]*ab[2, 4]*sb[1, 6] + ab[2, 4]*ab[2, 6]*sb[2, 6] + 
     ab[2, 6]*ab[3, 4]*sb[3, 6])/(ab[1, 2]*sb[1, 2]*sb[2, 4] + 
     ab[1, 6]*sb[1, 6]*sb[2, 4] + ab[2, 6]*sb[2, 4]*sb[2, 6] + 
     ab[1, 3]*sb[1, 2]*sb[3, 4] + ab[3, 6]*sb[2, 6]*sb[3, 4])], 
 a[172] -> dlog[(ab[1, 3]*ab[3, 4]*sb[1, 4] + ab[1, 3]*ab[3, 5]*sb[1, 5] + 
     ab[1, 3]*ab[3, 6]*sb[1, 6] + ab[2, 3]*ab[3, 4]*sb[2, 4] + 
     ab[2, 3]*ab[3, 5]*sb[2, 5] + ab[2, 3]*ab[3, 6]*sb[2, 6])/
    (ab[1, 4]*sb[1, 3]*sb[3, 4] + ab[2, 4]*sb[2, 3]*sb[3, 4] + 
     ab[1, 5]*sb[1, 3]*sb[3, 5] + ab[2, 5]*sb[2, 3]*sb[3, 5] + 
     ab[1, 6]*sb[1, 3]*sb[3, 6] + ab[2, 6]*sb[2, 3]*sb[3, 6])], 
 a[173] -> dlog[(ab[1, 2]*ab[3, 6]*sb[1, 2] + ab[1, 6]*ab[3, 4]*sb[1, 4] + 
     ab[1, 6]*ab[3, 5]*sb[1, 5] + ab[1, 6]*ab[3, 6]*sb[1, 6] + 
     ab[2, 6]*ab[3, 4]*sb[2, 4] + ab[2, 6]*ab[3, 5]*sb[2, 5] + 
     ab[2, 6]*ab[3, 6]*sb[2, 6])/(ab[1, 4]*sb[1, 6]*sb[3, 4] + 
     ab[2, 4]*sb[2, 6]*sb[3, 4] + ab[1, 5]*sb[1, 6]*sb[3, 5] + 
     ab[2, 5]*sb[2, 6]*sb[3, 5] + ab[1, 2]*sb[1, 2]*sb[3, 6] + 
     ab[1, 6]*sb[1, 6]*sb[3, 6] + ab[2, 6]*sb[2, 6]*sb[3, 6])], 
 a[174] -> dlog[ab[4, 5]/sb[4, 5]], 
 a[175] -> dlog[(ab[2, 5]*sb[1, 2] + ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4])/
    (ab[1, 2]*sb[2, 5] + ab[1, 3]*sb[3, 5] + ab[1, 4]*sb[4, 5])], 
 a[176] -> dlog[(ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4])/
    (ab[2, 3]*sb[3, 5] + ab[2, 4]*sb[4, 5])], 
 a[177] -> dlog[(ab[2, 4]*sb[1, 2]*sb[3, 4] + ab[3, 4]*sb[1, 3]*sb[3, 4] + 
     ab[2, 5]*sb[1, 2]*sb[3, 5] + ab[3, 5]*sb[1, 3]*sb[3, 5] + 
     ab[4, 5]*sb[1, 3]*sb[4, 5])/(ab[1, 2]*ab[3, 4]*sb[2, 4] + 
     ab[1, 2]*ab[3, 5]*sb[2, 5] + ab[1, 3]*ab[3, 4]*sb[3, 4] + 
     ab[1, 3]*ab[3, 5]*sb[3, 5] + ab[1, 3]*ab[4, 5]*sb[4, 5])], 
 a[178] -> dlog[(ab[1, 2]*sb[1, 2]*sb[3, 5] + ab[1, 3]*sb[1, 3]*sb[3, 5] + 
     ab[2, 3]*sb[2, 3]*sb[3, 5] + ab[1, 4]*sb[1, 3]*sb[4, 5] + 
     ab[2, 4]*sb[2, 3]*sb[4, 5])/(ab[1, 2]*ab[3, 5]*sb[1, 2] + 
     ab[1, 3]*ab[3, 5]*sb[1, 3] + ab[1, 3]*ab[4, 5]*sb[1, 4] + 
     ab[2, 3]*ab[3, 5]*sb[2, 3] + ab[2, 3]*ab[4, 5]*sb[2, 4])], 
 a[179] -> dlog[(ab[1, 6]*ab[3, 5]*sb[1, 3] + ab[1, 6]*ab[4, 5]*sb[1, 4] + 
     ab[2, 6]*ab[3, 5]*sb[2, 3] + ab[2, 6]*ab[4, 5]*sb[2, 4])/
    (ab[1, 3]*sb[1, 6]*sb[3, 5] + ab[2, 3]*sb[2, 6]*sb[3, 5] + 
     ab[1, 4]*sb[1, 6]*sb[4, 5] + ab[2, 4]*sb[2, 6]*sb[4, 5])], 
 a[180] -> dlog[(ab[1, 6]*ab[2, 3]*sb[1, 3] + ab[1, 6]*ab[2, 4]*sb[1, 4] + 
     ab[1, 6]*ab[2, 5]*sb[1, 5] + ab[2, 3]*ab[2, 6]*sb[2, 3] + 
     ab[2, 4]*ab[2, 6]*sb[2, 4] + ab[2, 5]*ab[2, 6]*sb[2, 5] + 
     ab[2, 6]*ab[3, 4]*sb[3, 4] + ab[2, 6]*ab[3, 5]*sb[3, 5] + 
     ab[2, 6]*ab[4, 5]*sb[4, 5])/(ab[1, 3]*sb[1, 6]*sb[2, 3] + 
     ab[1, 4]*sb[1, 6]*sb[2, 4] + ab[1, 5]*sb[1, 6]*sb[2, 5] + 
     ab[2, 3]*sb[2, 3]*sb[2, 6] + ab[2, 4]*sb[2, 4]*sb[2, 6] + 
     ab[2, 5]*sb[2, 5]*sb[2, 6] + ab[3, 4]*sb[2, 6]*sb[3, 4] + 
     ab[3, 5]*sb[2, 6]*sb[3, 5] + ab[4, 5]*sb[2, 6]*sb[4, 5])], 
 a[181] -> dlog[(ab[1, 6]*ab[3, 4]*sb[1, 4] + ab[1, 6]*ab[3, 5]*sb[1, 5] + 
     ab[2, 6]*ab[3, 4]*sb[2, 4] + ab[2, 6]*ab[3, 5]*sb[2, 5] + 
     ab[3, 4]*ab[3, 6]*sb[3, 4] + ab[3, 5]*ab[3, 6]*sb[3, 5] + 
     ab[3, 6]*ab[4, 5]*sb[4, 5])/(ab[1, 4]*sb[1, 6]*sb[3, 4] + 
     ab[2, 4]*sb[2, 6]*sb[3, 4] + ab[1, 5]*sb[1, 6]*sb[3, 5] + 
     ab[2, 5]*sb[2, 6]*sb[3, 5] + ab[3, 4]*sb[3, 4]*sb[3, 6] + 
     ab[3, 5]*sb[3, 5]*sb[3, 6] + ab[4, 5]*sb[3, 6]*sb[4, 5])], 
 a[182] -> dlog[(ab[4, 5]*sb[1, 5] + ab[4, 6]*sb[1, 6])/
    (ab[1, 5]*sb[4, 5] + ab[1, 6]*sb[4, 6])], 
 a[183] -> dlog[(ab[2, 5]*sb[1, 2]*sb[1, 5] + ab[3, 5]*sb[1, 3]*sb[1, 5] + 
     ab[4, 5]*sb[1, 4]*sb[1, 5] + ab[2, 6]*sb[1, 2]*sb[1, 6] + 
     ab[3, 6]*sb[1, 3]*sb[1, 6] + ab[4, 6]*sb[1, 4]*sb[1, 6])/
    (ab[1, 2]*ab[1, 5]*sb[2, 5] + ab[1, 2]*ab[1, 6]*sb[2, 6] + 
     ab[1, 3]*ab[1, 5]*sb[3, 5] + ab[1, 3]*ab[1, 6]*sb[3, 6] + 
     ab[1, 4]*ab[1, 5]*sb[4, 5] + ab[1, 4]*ab[1, 6]*sb[4, 6])], 
 a[184] -> dlog[(ab[1, 5]*ab[2, 3]*sb[3, 5] + ab[1, 6]*ab[2, 3]*sb[3, 6] + 
     ab[1, 5]*ab[2, 4]*sb[4, 5] + ab[1, 6]*ab[2, 4]*sb[4, 6])/
    (ab[3, 5]*sb[1, 5]*sb[2, 3] + ab[3, 6]*sb[1, 6]*sb[2, 3] + 
     ab[4, 5]*sb[1, 5]*sb[2, 4] + ab[4, 6]*sb[1, 6]*sb[2, 4])], 
 a[185] -> dlog[(ab[1, 4]*sb[1, 2] + ab[4, 5]*sb[2, 5] + ab[4, 6]*sb[2, 6])/
    (ab[1, 2]*sb[1, 4] + ab[2, 5]*sb[4, 5] + ab[2, 6]*sb[4, 6])], 
 a[186] -> dlog[(ab[1, 3]*sb[1, 2]*sb[2, 3] + ab[1, 4]*sb[1, 2]*sb[2, 4] + 
     ab[3, 5]*sb[2, 3]*sb[2, 5] + ab[4, 5]*sb[2, 4]*sb[2, 5] + 
     ab[3, 6]*sb[2, 3]*sb[2, 6] + ab[4, 6]*sb[2, 4]*sb[2, 6])/
    (ab[1, 2]*ab[2, 3]*sb[1, 3] + ab[1, 2]*ab[2, 4]*sb[1, 4] + 
     ab[2, 3]*ab[2, 5]*sb[3, 5] + ab[2, 3]*ab[2, 6]*sb[3, 6] + 
     ab[2, 4]*ab[2, 5]*sb[4, 5] + ab[2, 4]*ab[2, 6]*sb[4, 6])], 
 a[187] -> dlog[(ab[1, 4]*sb[1, 3] + ab[2, 4]*sb[2, 3] + ab[4, 5]*sb[3, 5] + 
     ab[4, 6]*sb[3, 6])/(ab[1, 3]*sb[1, 4] + ab[2, 3]*sb[2, 4] + 
     ab[3, 5]*sb[4, 5] + ab[3, 6]*sb[4, 6])], 
 a[188] -> dlog[(ab[1, 6]*sb[1, 5] + ab[2, 6]*sb[2, 5] + ab[3, 6]*sb[3, 5] + 
     ab[4, 6]*sb[4, 5])/(ab[1, 5]*sb[1, 6] + ab[2, 5]*sb[2, 6] + 
     ab[3, 5]*sb[3, 6] + ab[4, 5]*sb[4, 6])], 
 a[189] -> dlog[(ab[3, 4]*sb[1, 5]*sb[3, 4] + ab[3, 5]*sb[1, 5]*sb[3, 5] + 
     ab[3, 6]*sb[1, 6]*sb[3, 5] + ab[4, 5]*sb[1, 5]*sb[4, 5] + 
     ab[4, 6]*sb[1, 6]*sb[4, 5])/(ab[1, 5]*ab[3, 4]*sb[3, 4] + 
     ab[1, 5]*ab[3, 5]*sb[3, 5] + ab[1, 6]*ab[3, 5]*sb[3, 6] + 
     ab[1, 5]*ab[4, 5]*sb[4, 5] + ab[1, 6]*ab[4, 5]*sb[4, 6])], 
 a[190] -> dlog[(ab[1, 5]*ab[2, 3]*sb[2, 3] + ab[1, 5]*ab[2, 4]*sb[2, 4] + 
     ab[1, 5]*ab[2, 5]*sb[2, 5] + ab[1, 6]*ab[2, 5]*sb[2, 6] + 
     ab[1, 5]*ab[3, 4]*sb[3, 4] + ab[1, 5]*ab[3, 5]*sb[3, 5] + 
     ab[1, 6]*ab[3, 5]*sb[3, 6] + ab[1, 5]*ab[4, 5]*sb[4, 5] + 
     ab[1, 6]*ab[4, 5]*sb[4, 6])/(ab[2, 3]*sb[1, 5]*sb[2, 3] + 
     ab[2, 4]*sb[1, 5]*sb[2, 4] + ab[2, 5]*sb[1, 5]*sb[2, 5] + 
     ab[2, 6]*sb[1, 6]*sb[2, 5] + ab[3, 4]*sb[1, 5]*sb[3, 4] + 
     ab[3, 5]*sb[1, 5]*sb[3, 5] + ab[3, 6]*sb[1, 6]*sb[3, 5] + 
     ab[4, 5]*sb[1, 5]*sb[4, 5] + ab[4, 6]*sb[1, 6]*sb[4, 5])], 
 a[191] -> dlog[(ab[1, 2]*ab[2, 5]*sb[1, 2] + ab[1, 2]*ab[3, 5]*sb[1, 3] + 
     ab[1, 2]*ab[4, 5]*sb[1, 4] + ab[1, 6]*ab[2, 5]*sb[1, 6] + 
     ab[2, 5]*ab[2, 6]*sb[2, 6] + ab[2, 6]*ab[3, 5]*sb[3, 6] + 
     ab[2, 6]*ab[4, 5]*sb[4, 6])/(ab[1, 2]*sb[1, 2]*sb[2, 5] + 
     ab[1, 6]*sb[1, 6]*sb[2, 5] + ab[2, 6]*sb[2, 5]*sb[2, 6] + 
     ab[1, 3]*sb[1, 2]*sb[3, 5] + ab[3, 6]*sb[2, 6]*sb[3, 5] + 
     ab[1, 4]*sb[1, 2]*sb[4, 5] + ab[4, 6]*sb[2, 6]*sb[4, 5])], 
 a[192] -> dlog[(ab[3, 4]*sb[2, 5]*sb[3, 4] + ab[1, 3]*sb[1, 2]*sb[3, 5] + 
     ab[3, 5]*sb[2, 5]*sb[3, 5] + ab[3, 6]*sb[2, 6]*sb[3, 5] + 
     ab[1, 4]*sb[1, 2]*sb[4, 5] + ab[4, 5]*sb[2, 5]*sb[4, 5] + 
     ab[4, 6]*sb[2, 6]*sb[4, 5])/(ab[1, 2]*ab[3, 5]*sb[1, 3] + 
     ab[1, 2]*ab[4, 5]*sb[1, 4] + ab[2, 5]*ab[3, 4]*sb[3, 4] + 
     ab[2, 5]*ab[3, 5]*sb[3, 5] + ab[2, 6]*ab[3, 5]*sb[3, 6] + 
     ab[2, 5]*ab[4, 5]*sb[4, 5] + ab[2, 6]*ab[4, 5]*sb[4, 6])], 
 a[193] -> dlog[(ab[1, 2]*ab[3, 5]*sb[1, 2] + ab[1, 3]*ab[3, 5]*sb[1, 3] + 
     ab[1, 3]*ab[4, 5]*sb[1, 4] + ab[1, 6]*ab[3, 5]*sb[1, 6] + 
     ab[2, 3]*ab[3, 5]*sb[2, 3] + ab[2, 3]*ab[4, 5]*sb[2, 4] + 
     ab[2, 6]*ab[3, 5]*sb[2, 6] + ab[3, 5]*ab[3, 6]*sb[3, 6] + 
     ab[3, 6]*ab[4, 5]*sb[4, 6])/(ab[1, 2]*sb[1, 2]*sb[3, 5] + 
     ab[1, 3]*sb[1, 3]*sb[3, 5] + ab[1, 6]*sb[1, 6]*sb[3, 5] + 
     ab[2, 3]*sb[2, 3]*sb[3, 5] + ab[2, 6]*sb[2, 6]*sb[3, 5] + 
     ab[3, 6]*sb[3, 5]*sb[3, 6] + ab[1, 4]*sb[1, 3]*sb[4, 5] + 
     ab[2, 4]*sb[2, 3]*sb[4, 5] + ab[4, 6]*sb[3, 6]*sb[4, 5])], 
 a[194] -> dlog[(ab[1, 2]*ab[1, 4]*sb[1, 2] + ab[1, 3]*ab[1, 4]*sb[1, 3] + 
     ab[1, 4]*ab[2, 3]*sb[2, 3] + ab[1, 2]*ab[4, 5]*sb[2, 5] + 
     ab[1, 2]*ab[4, 6]*sb[2, 6] + ab[1, 3]*ab[4, 5]*sb[3, 5] + 
     ab[1, 3]*ab[4, 6]*sb[3, 6])/(ab[1, 2]*sb[1, 2]*sb[1, 4] + 
     ab[1, 3]*sb[1, 3]*sb[1, 4] + ab[2, 3]*sb[1, 4]*sb[2, 3] + 
     ab[2, 5]*sb[1, 2]*sb[4, 5] + ab[3, 5]*sb[1, 3]*sb[4, 5] + 
     ab[2, 6]*sb[1, 2]*sb[4, 6] + ab[3, 6]*sb[1, 3]*sb[4, 6])], 
 a[195] -> dlog[(ab[1, 3]*ab[4, 5]*sb[1, 5] + ab[1, 3]*ab[4, 6]*sb[1, 6] + 
     ab[2, 3]*ab[4, 5]*sb[2, 5] + ab[2, 3]*ab[4, 6]*sb[2, 6])/
    (ab[1, 5]*sb[1, 3]*sb[4, 5] + ab[2, 5]*sb[2, 3]*sb[4, 5] + 
     ab[1, 6]*sb[1, 3]*sb[4, 6] + ab[2, 6]*sb[2, 3]*sb[4, 6])], 
 a[196] -> dlog[(ab[1, 2]*ab[4, 6]*sb[1, 2] + ab[1, 6]*ab[4, 5]*sb[1, 5] + 
     ab[1, 6]*ab[4, 6]*sb[1, 6] + ab[2, 6]*ab[4, 5]*sb[2, 5] + 
     ab[2, 6]*ab[4, 6]*sb[2, 6])/(ab[1, 5]*sb[1, 6]*sb[4, 5] + 
     ab[2, 5]*sb[2, 6]*sb[4, 5] + ab[1, 2]*sb[1, 2]*sb[4, 6] + 
     ab[1, 6]*sb[1, 6]*sb[4, 6] + ab[2, 6]*sb[2, 6]*sb[4, 6])], 
 a[197] -> dlog[(ab[1, 4]*ab[2, 4]*sb[1, 2] + ab[1, 4]*ab[3, 4]*sb[1, 3] + 
     ab[2, 4]*ab[4, 5]*sb[2, 5] + ab[2, 4]*ab[4, 6]*sb[2, 6] + 
     ab[3, 4]*ab[4, 5]*sb[3, 5] + ab[3, 4]*ab[4, 6]*sb[3, 6])/
    (ab[1, 2]*sb[1, 4]*sb[2, 4] + ab[1, 3]*sb[1, 4]*sb[3, 4] + 
     ab[2, 5]*sb[2, 4]*sb[4, 5] + ab[3, 5]*sb[3, 4]*sb[4, 5] + 
     ab[2, 6]*sb[2, 4]*sb[4, 6] + ab[3, 6]*sb[3, 4]*sb[4, 6])], 
 a[198] -> dlog[(ab[1, 4]*ab[4, 5]*sb[1, 5] + ab[1, 4]*ab[4, 6]*sb[1, 6] + 
     ab[2, 4]*ab[4, 5]*sb[2, 5] + ab[2, 4]*ab[4, 6]*sb[2, 6] + 
     ab[3, 4]*ab[4, 5]*sb[3, 5] + ab[3, 4]*ab[4, 6]*sb[3, 6])/
    (ab[1, 5]*sb[1, 4]*sb[4, 5] + ab[2, 5]*sb[2, 4]*sb[4, 5] + 
     ab[3, 5]*sb[3, 4]*sb[4, 5] + ab[1, 6]*sb[1, 4]*sb[4, 6] + 
     ab[2, 6]*sb[2, 4]*sb[4, 6] + ab[3, 6]*sb[3, 4]*sb[4, 6])], 
 a[199] -> dlog[(ab[1, 2]*ab[4, 6]*sb[1, 2] + ab[1, 3]*ab[4, 6]*sb[1, 3] + 
     ab[1, 6]*ab[4, 5]*sb[1, 5] + ab[1, 6]*ab[4, 6]*sb[1, 6] + 
     ab[2, 3]*ab[4, 6]*sb[2, 3] + ab[2, 6]*ab[4, 5]*sb[2, 5] + 
     ab[2, 6]*ab[4, 6]*sb[2, 6] + ab[3, 6]*ab[4, 5]*sb[3, 5] + 
     ab[3, 6]*ab[4, 6]*sb[3, 6])/(ab[1, 5]*sb[1, 6]*sb[4, 5] + 
     ab[2, 5]*sb[2, 6]*sb[4, 5] + ab[3, 5]*sb[3, 6]*sb[4, 5] + 
     ab[1, 2]*sb[1, 2]*sb[4, 6] + ab[1, 3]*sb[1, 3]*sb[4, 6] + 
     ab[1, 6]*sb[1, 6]*sb[4, 6] + ab[2, 3]*sb[2, 3]*sb[4, 6] + 
     ab[2, 6]*sb[2, 6]*sb[4, 6] + ab[3, 6]*sb[3, 6]*sb[4, 6])], 
 a[200] -> dlog[ab[5, 6]/sb[5, 6]], 
 a[201] -> dlog[(ab[2, 6]*sb[1, 2] + ab[3, 6]*sb[1, 3] + ab[4, 6]*sb[1, 4] + 
     ab[5, 6]*sb[1, 5])/(ab[1, 2]*sb[2, 6] + ab[1, 3]*sb[3, 6] + 
     ab[1, 4]*sb[4, 6] + ab[1, 5]*sb[5, 6])], 
 a[202] -> dlog[(ab[3, 6]*sb[2, 3] + ab[4, 6]*sb[2, 4] + ab[5, 6]*sb[2, 5])/
    (ab[2, 3]*sb[3, 6] + ab[2, 4]*sb[4, 6] + ab[2, 5]*sb[5, 6])], 
 a[203] -> dlog[(ab[1, 5]*sb[1, 2] + ab[5, 6]*sb[2, 6])/
    (ab[1, 2]*sb[1, 5] + ab[2, 6]*sb[5, 6])], 
 a[204] -> dlog[(ab[1, 3]*sb[1, 2]*sb[2, 3] + ab[1, 4]*sb[1, 2]*sb[2, 4] + 
     ab[1, 5]*sb[1, 2]*sb[2, 5] + ab[3, 6]*sb[2, 3]*sb[2, 6] + 
     ab[4, 6]*sb[2, 4]*sb[2, 6] + ab[5, 6]*sb[2, 5]*sb[2, 6])/
    (ab[1, 2]*ab[2, 3]*sb[1, 3] + ab[1, 2]*ab[2, 4]*sb[1, 4] + 
     ab[1, 2]*ab[2, 5]*sb[1, 5] + ab[2, 3]*ab[2, 6]*sb[3, 6] + 
     ab[2, 4]*ab[2, 6]*sb[4, 6] + ab[2, 5]*ab[2, 6]*sb[5, 6])], 
 a[205] -> dlog[(ab[4, 6]*sb[3, 4] + ab[5, 6]*sb[3, 5])/
    (ab[3, 4]*sb[4, 6] + ab[3, 5]*sb[5, 6])], 
 a[206] -> dlog[(ab[1, 2]*ab[3, 4]*sb[1, 4] + ab[1, 2]*ab[3, 5]*sb[1, 5] + 
     ab[2, 6]*ab[3, 4]*sb[4, 6] + ab[2, 6]*ab[3, 5]*sb[5, 6])/
    (ab[1, 4]*sb[1, 2]*sb[3, 4] + ab[4, 6]*sb[2, 6]*sb[3, 4] + 
     ab[1, 5]*sb[1, 2]*sb[3, 5] + ab[5, 6]*sb[2, 6]*sb[3, 5])], 
 a[207] -> dlog[(ab[1, 5]*sb[1, 3] + ab[2, 5]*sb[2, 3] + ab[5, 6]*sb[3, 6])/
    (ab[1, 3]*sb[1, 5] + ab[2, 3]*sb[2, 5] + ab[3, 6]*sb[5, 6])], 
 a[208] -> dlog[(ab[1, 4]*sb[1, 3]*sb[3, 4] + ab[2, 4]*sb[2, 3]*sb[3, 4] + 
     ab[1, 5]*sb[1, 3]*sb[3, 5] + ab[2, 5]*sb[2, 3]*sb[3, 5] + 
     ab[4, 6]*sb[3, 4]*sb[3, 6] + ab[5, 6]*sb[3, 5]*sb[3, 6])/
    (ab[1, 3]*ab[3, 4]*sb[1, 4] + ab[1, 3]*ab[3, 5]*sb[1, 5] + 
     ab[2, 3]*ab[3, 4]*sb[2, 4] + ab[2, 3]*ab[3, 5]*sb[2, 5] + 
     ab[3, 4]*ab[3, 6]*sb[4, 6] + ab[3, 5]*ab[3, 6]*sb[5, 6])], 
 a[209] -> dlog[(ab[1, 4]*sb[1, 5] + ab[2, 4]*sb[2, 5] + ab[3, 4]*sb[3, 5] + 
     ab[4, 6]*sb[5, 6])/(ab[1, 5]*sb[1, 4] + ab[2, 5]*sb[2, 4] + 
     ab[3, 5]*sb[3, 4] + ab[5, 6]*sb[4, 6])], 
 a[210] -> dlog[(ab[1, 2]*ab[4, 6]*sb[2, 4] + ab[1, 2]*ab[5, 6]*sb[2, 5] + 
     ab[1, 3]*ab[4, 6]*sb[3, 4] + ab[1, 3]*ab[5, 6]*sb[3, 5])/
    (ab[2, 4]*sb[1, 2]*sb[4, 6] + ab[3, 4]*sb[1, 3]*sb[4, 6] + 
     ab[2, 5]*sb[1, 2]*sb[5, 6] + ab[3, 5]*sb[1, 3]*sb[5, 6])], 
 a[211] -> dlog[(ab[1, 2]*sb[1, 2]*sb[1, 5] + ab[1, 3]*sb[1, 3]*sb[1, 5] + 
     ab[2, 3]*sb[1, 5]*sb[2, 3] + ab[2, 6]*sb[1, 2]*sb[5, 6] + 
     ab[3, 6]*sb[1, 3]*sb[5, 6])/(ab[1, 2]*ab[1, 5]*sb[1, 2] + 
     ab[1, 3]*ab[1, 5]*sb[1, 3] + ab[1, 5]*ab[2, 3]*sb[2, 3] + 
     ab[1, 2]*ab[5, 6]*sb[2, 6] + ab[1, 3]*ab[5, 6]*sb[3, 6])], 
 a[212] -> dlog[(ab[1, 3]*ab[1, 5]*sb[1, 5] + ab[1, 3]*ab[1, 6]*sb[1, 6] + 
     ab[1, 5]*ab[2, 3]*sb[2, 5] + ab[1, 6]*ab[2, 3]*sb[2, 6] + 
     ab[1, 3]*ab[5, 6]*sb[5, 6])/(ab[1, 5]*sb[1, 3]*sb[1, 5] + 
     ab[1, 6]*sb[1, 3]*sb[1, 6] + ab[2, 5]*sb[1, 5]*sb[2, 3] + 
     ab[2, 6]*sb[1, 6]*sb[2, 3] + ab[5, 6]*sb[1, 3]*sb[5, 6])], 
 a[213] -> dlog[(ab[1, 3]*ab[1, 4]*sb[1, 4] + ab[1, 3]*ab[1, 5]*sb[1, 5] + 
     ab[1, 3]*ab[1, 6]*sb[1, 6] + ab[1, 4]*ab[2, 3]*sb[2, 4] + 
     ab[1, 5]*ab[2, 3]*sb[2, 5] + ab[1, 6]*ab[2, 3]*sb[2, 6] + 
     ab[1, 3]*ab[4, 5]*sb[4, 5] + ab[1, 3]*ab[4, 6]*sb[4, 6] + 
     ab[1, 3]*ab[5, 6]*sb[5, 6])/(ab[1, 4]*sb[1, 3]*sb[1, 4] + 
     ab[1, 5]*sb[1, 3]*sb[1, 5] + ab[1, 6]*sb[1, 3]*sb[1, 6] + 
     ab[2, 4]*sb[1, 4]*sb[2, 3] + ab[2, 5]*sb[1, 5]*sb[2, 3] + 
     ab[2, 6]*sb[1, 6]*sb[2, 3] + ab[4, 5]*sb[1, 3]*sb[4, 5] + 
     ab[4, 6]*sb[1, 3]*sb[4, 6] + ab[5, 6]*sb[1, 3]*sb[5, 6])], 
 a[214] -> dlog[(ab[2, 4]*sb[1, 2]*sb[3, 4] + ab[3, 4]*sb[1, 3]*sb[3, 4] + 
     ab[2, 5]*sb[1, 2]*sb[3, 5] + ab[3, 5]*sb[1, 3]*sb[3, 5] + 
     ab[2, 6]*sb[1, 2]*sb[3, 6] + ab[3, 6]*sb[1, 3]*sb[3, 6] + 
     ab[4, 5]*sb[1, 3]*sb[4, 5] + ab[4, 6]*sb[1, 3]*sb[4, 6] + 
     ab[5, 6]*sb[1, 3]*sb[5, 6])/(ab[1, 2]*ab[3, 4]*sb[2, 4] + 
     ab[1, 2]*ab[3, 5]*sb[2, 5] + ab[1, 2]*ab[3, 6]*sb[2, 6] + 
     ab[1, 3]*ab[3, 4]*sb[3, 4] + ab[1, 3]*ab[3, 5]*sb[3, 5] + 
     ab[1, 3]*ab[3, 6]*sb[3, 6] + ab[1, 3]*ab[4, 5]*sb[4, 5] + 
     ab[1, 3]*ab[4, 6]*sb[4, 6] + ab[1, 3]*ab[5, 6]*sb[5, 6])], 
 a[215] -> dlog[(ab[1, 2]*sb[1, 2]*sb[1, 5] + ab[1, 3]*sb[1, 3]*sb[1, 5] + 
     ab[1, 4]*sb[1, 4]*sb[1, 5] + ab[2, 3]*sb[1, 5]*sb[2, 3] + 
     ab[2, 4]*sb[1, 5]*sb[2, 4] + ab[3, 4]*sb[1, 5]*sb[3, 4] + 
     ab[2, 6]*sb[1, 2]*sb[5, 6] + ab[3, 6]*sb[1, 3]*sb[5, 6] + 
     ab[4, 6]*sb[1, 4]*sb[5, 6])/(ab[1, 2]*ab[1, 5]*sb[1, 2] + 
     ab[1, 3]*ab[1, 5]*sb[1, 3] + ab[1, 4]*ab[1, 5]*sb[1, 4] + 
     ab[1, 5]*ab[2, 3]*sb[2, 3] + ab[1, 5]*ab[2, 4]*sb[2, 4] + 
     ab[1, 2]*ab[5, 6]*sb[2, 6] + ab[1, 5]*ab[3, 4]*sb[3, 4] + 
     ab[1, 3]*ab[5, 6]*sb[3, 6] + ab[1, 4]*ab[5, 6]*sb[4, 6])], 
 a[216] -> dlog[(ab[1, 4]*ab[1, 5]*sb[1, 5] + ab[1, 4]*ab[1, 6]*sb[1, 6] + 
     ab[1, 5]*ab[2, 4]*sb[2, 5] + ab[1, 6]*ab[2, 4]*sb[2, 6] + 
     ab[1, 5]*ab[3, 4]*sb[3, 5] + ab[1, 6]*ab[3, 4]*sb[3, 6] + 
     ab[1, 4]*ab[5, 6]*sb[5, 6])/(ab[1, 5]*sb[1, 4]*sb[1, 5] + 
     ab[1, 6]*sb[1, 4]*sb[1, 6] + ab[2, 5]*sb[1, 5]*sb[2, 4] + 
     ab[2, 6]*sb[1, 6]*sb[2, 4] + ab[3, 5]*sb[1, 5]*sb[3, 4] + 
     ab[3, 6]*sb[1, 6]*sb[3, 4] + ab[5, 6]*sb[1, 4]*sb[5, 6])], 
 a[217] -> dlog[(ab[1, 2]*ab[4, 5]*sb[2, 5] + ab[1, 2]*ab[4, 6]*sb[2, 6] + 
     ab[1, 3]*ab[4, 5]*sb[3, 5] + ab[1, 3]*ab[4, 6]*sb[3, 6] + 
     ab[1, 4]*ab[4, 5]*sb[4, 5] + ab[1, 4]*ab[4, 6]*sb[4, 6] + 
     ab[1, 4]*ab[5, 6]*sb[5, 6])/(ab[2, 5]*sb[1, 2]*sb[4, 5] + 
     ab[3, 5]*sb[1, 3]*sb[4, 5] + ab[4, 5]*sb[1, 4]*sb[4, 5] + 
     ab[2, 6]*sb[1, 2]*sb[4, 6] + ab[3, 6]*sb[1, 3]*sb[4, 6] + 
     ab[4, 6]*sb[1, 4]*sb[4, 6] + ab[5, 6]*sb[1, 4]*sb[5, 6])], 
 a[218] -> dlog[(ab[1, 2]*ab[3, 6]*sb[1, 2] + ab[1, 3]*ab[3, 6]*sb[1, 3] + 
     ab[1, 3]*ab[4, 6]*sb[1, 4] + ab[1, 3]*ab[5, 6]*sb[1, 5] + 
     ab[2, 3]*ab[3, 6]*sb[2, 3] + ab[2, 3]*ab[4, 6]*sb[2, 4] + 
     ab[2, 3]*ab[5, 6]*sb[2, 5])/(ab[1, 2]*sb[1, 2]*sb[3, 6] + 
     ab[1, 3]*sb[1, 3]*sb[3, 6] + ab[2, 3]*sb[2, 3]*sb[3, 6] + 
     ab[1, 4]*sb[1, 3]*sb[4, 6] + ab[2, 4]*sb[2, 3]*sb[4, 6] + 
     ab[1, 5]*sb[1, 3]*sb[5, 6] + ab[2, 5]*sb[2, 3]*sb[5, 6])], 
 a[219] -> dlog[(ab[1, 5]*ab[2, 3]*sb[1, 3] + ab[1, 5]*ab[2, 4]*sb[1, 4] + 
     ab[2, 3]*ab[2, 5]*sb[2, 3] + ab[2, 4]*ab[2, 5]*sb[2, 4] + 
     ab[2, 5]*ab[3, 4]*sb[3, 4] + ab[2, 3]*ab[5, 6]*sb[3, 6] + 
     ab[2, 4]*ab[5, 6]*sb[4, 6])/(ab[1, 3]*sb[1, 5]*sb[2, 3] + 
     ab[1, 4]*sb[1, 5]*sb[2, 4] + ab[2, 3]*sb[2, 3]*sb[2, 5] + 
     ab[2, 4]*sb[2, 4]*sb[2, 5] + ab[3, 4]*sb[2, 5]*sb[3, 4] + 
     ab[3, 6]*sb[2, 3]*sb[5, 6] + ab[4, 6]*sb[2, 4]*sb[5, 6])], 
 a[220] -> dlog[(ab[1, 2]*ab[2, 4]*sb[1, 2] + ab[1, 2]*ab[3, 4]*sb[1, 3] + 
     ab[1, 5]*ab[2, 4]*sb[1, 5] + ab[1, 6]*ab[2, 4]*sb[1, 6] + 
     ab[2, 4]*ab[2, 5]*sb[2, 5] + ab[2, 4]*ab[2, 6]*sb[2, 6] + 
     ab[2, 5]*ab[3, 4]*sb[3, 5] + ab[2, 6]*ab[3, 4]*sb[3, 6] + 
     ab[2, 4]*ab[5, 6]*sb[5, 6])/(ab[1, 2]*sb[1, 2]*sb[2, 4] + 
     ab[1, 5]*sb[1, 5]*sb[2, 4] + ab[1, 6]*sb[1, 6]*sb[2, 4] + 
     ab[2, 5]*sb[2, 4]*sb[2, 5] + ab[2, 6]*sb[2, 4]*sb[2, 6] + 
     ab[1, 3]*sb[1, 2]*sb[3, 4] + ab[3, 5]*sb[2, 5]*sb[3, 4] + 
     ab[3, 6]*sb[2, 6]*sb[3, 4] + ab[5, 6]*sb[2, 4]*sb[5, 6])], 
 a[221] -> dlog[(ab[3, 5]*sb[2, 3]*sb[4, 5] + ab[4, 5]*sb[2, 4]*sb[4, 5] + 
     ab[3, 6]*sb[2, 3]*sb[4, 6] + ab[4, 6]*sb[2, 4]*sb[4, 6] + 
     ab[5, 6]*sb[2, 4]*sb[5, 6])/(ab[2, 3]*ab[4, 5]*sb[3, 5] + 
     ab[2, 3]*ab[4, 6]*sb[3, 6] + ab[2, 4]*ab[4, 5]*sb[4, 5] + 
     ab[2, 4]*ab[4, 6]*sb[4, 6] + ab[2, 4]*ab[5, 6]*sb[5, 6])], 
 a[222] -> dlog[(ab[1, 3]*sb[1, 4]*sb[2, 3] + ab[1, 4]*sb[1, 4]*sb[2, 4] + 
     ab[1, 5]*sb[1, 5]*sb[2, 4] + ab[1, 6]*sb[1, 6]*sb[2, 4] + 
     ab[3, 5]*sb[2, 3]*sb[4, 5] + ab[4, 5]*sb[2, 4]*sb[4, 5] + 
     ab[3, 6]*sb[2, 3]*sb[4, 6] + ab[4, 6]*sb[2, 4]*sb[4, 6] + 
     ab[5, 6]*sb[2, 4]*sb[5, 6])/(ab[1, 4]*ab[2, 3]*sb[1, 3] + 
     ab[1, 4]*ab[2, 4]*sb[1, 4] + ab[1, 5]*ab[2, 4]*sb[1, 5] + 
     ab[1, 6]*ab[2, 4]*sb[1, 6] + ab[2, 3]*ab[4, 5]*sb[3, 5] + 
     ab[2, 3]*ab[4, 6]*sb[3, 6] + ab[2, 4]*ab[4, 5]*sb[4, 5] + 
     ab[2, 4]*ab[4, 6]*sb[4, 6] + ab[2, 4]*ab[5, 6]*sb[5, 6])], 
 a[223] -> dlog[(ab[1, 5]*ab[2, 3]*sb[1, 3] + ab[1, 5]*ab[2, 4]*sb[1, 4] + 
     ab[1, 5]*ab[2, 5]*sb[1, 5] + ab[1, 6]*ab[2, 5]*sb[1, 6] + 
     ab[2, 3]*ab[5, 6]*sb[3, 6] + ab[2, 4]*ab[5, 6]*sb[4, 6] + 
     ab[2, 5]*ab[5, 6]*sb[5, 6])/(ab[1, 3]*sb[1, 5]*sb[2, 3] + 
     ab[1, 4]*sb[1, 5]*sb[2, 4] + ab[1, 5]*sb[1, 5]*sb[2, 5] + 
     ab[1, 6]*sb[1, 6]*sb[2, 5] + ab[3, 6]*sb[2, 3]*sb[5, 6] + 
     ab[4, 6]*sb[2, 4]*sb[5, 6] + ab[5, 6]*sb[2, 5]*sb[5, 6])], 
 a[224] -> dlog[(ab[1, 6]*ab[3, 6]*sb[1, 3] + ab[1, 6]*ab[4, 6]*sb[1, 4] + 
     ab[1, 6]*ab[5, 6]*sb[1, 5] + ab[2, 6]*ab[3, 6]*sb[2, 3] + 
     ab[2, 6]*ab[4, 6]*sb[2, 4] + ab[2, 6]*ab[5, 6]*sb[2, 5])/
    (ab[1, 3]*sb[1, 6]*sb[3, 6] + ab[2, 3]*sb[2, 6]*sb[3, 6] + 
     ab[1, 4]*sb[1, 6]*sb[4, 6] + ab[2, 4]*sb[2, 6]*sb[4, 6] + 
     ab[1, 5]*sb[1, 6]*sb[5, 6] + ab[2, 5]*sb[2, 6]*sb[5, 6])], 
 a[225] -> dlog[(ab[4, 5]*sb[2, 6]*sb[4, 5] + ab[1, 4]*sb[1, 2]*sb[4, 6] + 
     ab[4, 6]*sb[2, 6]*sb[4, 6] + ab[1, 5]*sb[1, 2]*sb[5, 6] + 
     ab[5, 6]*sb[2, 6]*sb[5, 6])/(ab[1, 2]*ab[4, 6]*sb[1, 4] + 
     ab[1, 2]*ab[5, 6]*sb[1, 5] + ab[2, 6]*ab[4, 5]*sb[4, 5] + 
     ab[2, 6]*ab[4, 6]*sb[4, 6] + ab[2, 6]*ab[5, 6]*sb[5, 6])], 
 a[226] -> dlog[(ab[1, 2]*ab[3, 6]*sb[1, 3] + ab[1, 2]*ab[4, 6]*sb[1, 4] + 
     ab[1, 2]*ab[5, 6]*sb[1, 5] + ab[2, 6]*ab[3, 4]*sb[3, 4] + 
     ab[2, 6]*ab[3, 5]*sb[3, 5] + ab[2, 6]*ab[3, 6]*sb[3, 6] + 
     ab[2, 6]*ab[4, 5]*sb[4, 5] + ab[2, 6]*ab[4, 6]*sb[4, 6] + 
     ab[2, 6]*ab[5, 6]*sb[5, 6])/(ab[3, 4]*sb[2, 6]*sb[3, 4] + 
     ab[3, 5]*sb[2, 6]*sb[3, 5] + ab[1, 3]*sb[1, 2]*sb[3, 6] + 
     ab[3, 6]*sb[2, 6]*sb[3, 6] + ab[4, 5]*sb[2, 6]*sb[4, 5] + 
     ab[1, 4]*sb[1, 2]*sb[4, 6] + ab[4, 6]*sb[2, 6]*sb[4, 6] + 
     ab[1, 5]*sb[1, 2]*sb[5, 6] + ab[5, 6]*sb[2, 6]*sb[5, 6])], 
 a[227] -> dlog[(ab[2, 3]*sb[2, 3]*sb[4, 6] + ab[2, 4]*sb[2, 4]*sb[4, 6] + 
     ab[3, 4]*sb[3, 4]*sb[4, 6] + ab[2, 5]*sb[2, 4]*sb[5, 6] + 
     ab[3, 5]*sb[3, 4]*sb[5, 6])/(ab[2, 3]*ab[4, 6]*sb[2, 3] + 
     ab[2, 4]*ab[4, 6]*sb[2, 4] + ab[2, 4]*ab[5, 6]*sb[2, 5] + 
     ab[3, 4]*ab[4, 6]*sb[3, 4] + ab[3, 4]*ab[5, 6]*sb[3, 5])], 
 a[228] -> dlog[(ab[1, 2]*ab[4, 6]*sb[1, 2] + ab[1, 3]*ab[4, 6]*sb[1, 3] + 
     ab[1, 4]*ab[4, 6]*sb[1, 4] + ab[1, 4]*ab[5, 6]*sb[1, 5] + 
     ab[2, 3]*ab[4, 6]*sb[2, 3] + ab[2, 4]*ab[4, 6]*sb[2, 4] + 
     ab[2, 4]*ab[5, 6]*sb[2, 5] + ab[3, 4]*ab[4, 6]*sb[3, 4] + 
     ab[3, 4]*ab[5, 6]*sb[3, 5])/(ab[1, 2]*sb[1, 2]*sb[4, 6] + 
     ab[1, 3]*sb[1, 3]*sb[4, 6] + ab[1, 4]*sb[1, 4]*sb[4, 6] + 
     ab[2, 3]*sb[2, 3]*sb[4, 6] + ab[2, 4]*sb[2, 4]*sb[4, 6] + 
     ab[3, 4]*sb[3, 4]*sb[4, 6] + ab[1, 5]*sb[1, 4]*sb[5, 6] + 
     ab[2, 5]*sb[2, 4]*sb[5, 6] + ab[3, 5]*sb[3, 4]*sb[5, 6])], 
 a[229] -> dlog[(ab[1, 2]*sb[1, 5]*sb[2, 4] + ab[1, 3]*sb[1, 5]*sb[3, 4] + 
     ab[2, 6]*sb[2, 4]*sb[5, 6] + ab[3, 6]*sb[3, 4]*sb[5, 6])/
    (ab[1, 5]*ab[2, 4]*sb[1, 2] + ab[1, 5]*ab[3, 4]*sb[1, 3] + 
     ab[2, 4]*ab[5, 6]*sb[2, 6] + ab[3, 4]*ab[5, 6]*sb[3, 6])], 
 a[230] -> dlog[(ab[1, 4]*sb[1, 5]*sb[3, 4] + ab[1, 5]*sb[1, 5]*sb[3, 5] + 
     ab[1, 6]*sb[1, 6]*sb[3, 5] + ab[4, 6]*sb[3, 4]*sb[5, 6] + 
     ab[5, 6]*sb[3, 5]*sb[5, 6])/(ab[1, 5]*ab[3, 4]*sb[1, 4] + 
     ab[1, 5]*ab[3, 5]*sb[1, 5] + ab[1, 6]*ab[3, 5]*sb[1, 6] + 
     ab[3, 4]*ab[5, 6]*sb[4, 6] + ab[3, 5]*ab[5, 6]*sb[5, 6])], 
 a[231] -> dlog[(ab[1, 4]*sb[1, 5]*sb[3, 4] + ab[2, 4]*sb[2, 5]*sb[3, 4] + 
     ab[1, 2]*sb[1, 2]*sb[3, 5] + ab[1, 5]*sb[1, 5]*sb[3, 5] + 
     ab[1, 6]*sb[1, 6]*sb[3, 5] + ab[2, 5]*sb[2, 5]*sb[3, 5] + 
     ab[2, 6]*sb[2, 6]*sb[3, 5] + ab[4, 6]*sb[3, 4]*sb[5, 6] + 
     ab[5, 6]*sb[3, 5]*sb[5, 6])/(ab[1, 2]*ab[3, 5]*sb[1, 2] + 
     ab[1, 5]*ab[3, 4]*sb[1, 4] + ab[1, 5]*ab[3, 5]*sb[1, 5] + 
     ab[1, 6]*ab[3, 5]*sb[1, 6] + ab[2, 5]*ab[3, 4]*sb[2, 4] + 
     ab[2, 5]*ab[3, 5]*sb[2, 5] + ab[2, 6]*ab[3, 5]*sb[2, 6] + 
     ab[3, 4]*ab[5, 6]*sb[4, 6] + ab[3, 5]*ab[5, 6]*sb[5, 6])], 
 a[232] -> dlog[(ab[1, 6]*ab[4, 6]*sb[1, 4] + ab[1, 6]*ab[5, 6]*sb[1, 5] + 
     ab[2, 6]*ab[4, 6]*sb[2, 4] + ab[2, 6]*ab[5, 6]*sb[2, 5] + 
     ab[3, 6]*ab[4, 6]*sb[3, 4] + ab[3, 6]*ab[5, 6]*sb[3, 5])/
    (ab[1, 4]*sb[1, 6]*sb[4, 6] + ab[2, 4]*sb[2, 6]*sb[4, 6] + 
     ab[3, 4]*sb[3, 6]*sb[4, 6] + ab[1, 5]*sb[1, 6]*sb[5, 6] + 
     ab[2, 5]*sb[2, 6]*sb[5, 6] + ab[3, 5]*sb[3, 6]*sb[5, 6])], 
 a[233] -> dlog[(ab[1, 3]*ab[4, 6]*sb[1, 4] + ab[1, 3]*ab[5, 6]*sb[1, 5] + 
     ab[2, 3]*ab[4, 6]*sb[2, 4] + ab[2, 3]*ab[5, 6]*sb[2, 5] + 
     ab[3, 6]*ab[4, 5]*sb[4, 5] + ab[3, 6]*ab[4, 6]*sb[4, 6] + 
     ab[3, 6]*ab[5, 6]*sb[5, 6])/(ab[4, 5]*sb[3, 6]*sb[4, 5] + 
     ab[1, 4]*sb[1, 3]*sb[4, 6] + ab[2, 4]*sb[2, 3]*sb[4, 6] + 
     ab[4, 6]*sb[3, 6]*sb[4, 6] + ab[1, 5]*sb[1, 3]*sb[5, 6] + 
     ab[2, 5]*sb[2, 3]*sb[5, 6] + ab[5, 6]*sb[3, 6]*sb[5, 6])], 
 a[234] -> dlog[(ab[1, 3]*sb[1, 5]*sb[3, 5] + ab[2, 3]*sb[2, 5]*sb[3, 5] + 
     ab[1, 4]*sb[1, 5]*sb[4, 5] + ab[2, 4]*sb[2, 5]*sb[4, 5] + 
     ab[3, 6]*sb[3, 5]*sb[5, 6] + ab[4, 6]*sb[4, 5]*sb[5, 6])/
    (ab[1, 5]*ab[3, 5]*sb[1, 3] + ab[1, 5]*ab[4, 5]*sb[1, 4] + 
     ab[2, 5]*ab[3, 5]*sb[2, 3] + ab[2, 5]*ab[4, 5]*sb[2, 4] + 
     ab[3, 5]*ab[5, 6]*sb[3, 6] + ab[4, 5]*ab[5, 6]*sb[4, 6])], 
 a[235] -> dlog[(ab[1, 2]*sb[1, 5]*sb[2, 5] + ab[1, 3]*sb[1, 5]*sb[3, 5] + 
     ab[1, 4]*sb[1, 5]*sb[4, 5] + ab[2, 6]*sb[2, 5]*sb[5, 6] + 
     ab[3, 6]*sb[3, 5]*sb[5, 6] + ab[4, 6]*sb[4, 5]*sb[5, 6])/
    (ab[1, 5]*ab[2, 5]*sb[1, 2] + ab[1, 5]*ab[3, 5]*sb[1, 3] + 
     ab[1, 5]*ab[4, 5]*sb[1, 4] + ab[2, 5]*ab[5, 6]*sb[2, 6] + 
     ab[3, 5]*ab[5, 6]*sb[3, 6] + ab[4, 5]*ab[5, 6]*sb[4, 6])], 
 a[236] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 0], 
 a[237] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 1], 
 a[238] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -(((-p[1, 2] - p[1, 6] - p[2, 6])*(-p[3, 5] - p[4, 5]))/
     (-(p[1, 5]*p[3, 4]) - p[2, 5]*p[3, 4] + p[1, 3]*p[3, 5] + 
      p[1, 4]*p[3, 5] + p[2, 3]*p[3, 5] + p[2, 4]*p[3, 5] + p[3, 5]*p[3, 6] + 
      p[1, 3]*p[4, 5] + p[1, 4]*p[4, 5] + p[2, 3]*p[4, 5] + p[2, 4]*p[4, 5] + 
      p[3, 6]*p[4, 5] + p[3, 5]*p[4, 6] + p[4, 5]*p[4, 6] - 
      p[3, 4]*p[5, 6]))], 
 a[239] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -(((-p[1, 2] - p[1, 6] - p[2, 6])*(-p[3, 4] - p[3, 5]))/
     (p[1, 4]*p[3, 4] + p[1, 5]*p[3, 4] + p[2, 4]*p[3, 4] + p[2, 5]*p[3, 4] + 
      p[1, 4]*p[3, 5] + p[1, 5]*p[3, 5] + p[2, 4]*p[3, 5] + p[2, 5]*p[3, 5] - 
      p[1, 3]*p[4, 5] - p[2, 3]*p[4, 5] - p[3, 6]*p[4, 5] + p[3, 4]*p[4, 6] + 
      p[3, 5]*p[4, 6] + p[3, 4]*p[5, 6] + p[3, 5]*p[5, 6]))], 
 a[240] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -((ab[5, 6]*(-p[1, 2] - p[1, 6] - p[2, 6])*sb[2, 3])/
     (ab[1, 6]*ab[4, 5]*sb[1, 2]*sb[3, 4] + 
      ab[4, 6]*(-(ab[1, 5]*sb[1, 2]) - ab[5, 6]*sb[2, 6])*sb[3, 4] - 
      ab[1, 5]*ab[5, 6]*sb[1, 2]*sb[3, 5] - ab[5, 6]^2*sb[2, 6]*sb[3, 5]))], 
 a[241] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -((ab[5, 6]*(-(ab[1, 2]*sb[1, 3]) - ab[2, 6]*sb[3, 6]))/
     (ab[2, 6]*ab[4, 5]*sb[3, 4] - ab[2, 5]*ab[4, 6]*sb[3, 4] - 
      ab[2, 5]*ab[5, 6]*sb[3, 5]))], 
 a[242] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -((-(ab[1, 5]*sb[1, 3]) - ab[2, 5]*sb[2, 3] - ab[5, 6]*sb[3, 6])/
     (ab[4, 5]*sb[3, 4]))], 
 a[243] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   (ab[2, 3]*(-(ab[1, 6]*sb[1, 5]) - ab[2, 6]*sb[2, 5]))/
    (ab[2, 3]*ab[3, 6]*sb[3, 5] - ab[2, 6]*ab[3, 4]*sb[4, 5] + 
     ab[2, 4]*ab[3, 6]*sb[4, 5])], 
 a[244] -> XX[{(-p[1, 2] - p[1, 6] - p[2, 6])/(-p[3, 4] - p[3, 5] - p[4, 5]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[3, 4] - p[3, 5] - p[4, 5])}, 
   -((ab[2, 3]*(-p[1, 2] - p[1, 6] - p[2, 6])*sb[5, 6])/
     (-(ab[1, 3]*ab[2, 3]*sb[1, 6]*sb[3, 5]) - ab[2, 3]^2*sb[2, 6]*sb[3, 5] + 
      ab[1, 2]*ab[3, 4]*sb[1, 6]*sb[4, 5] + 
      ab[2, 4]*(-(ab[1, 3]*sb[1, 6]) - ab[2, 3]*sb[2, 6])*sb[4, 5]))], 
 a[245] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 0], 
 a[246] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 1], 
 a[247] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 
   -((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
     (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5]))], 
 a[248] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 
   -((ab[2, 6]*(-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5]))/
     (ab[1, 6]*(ab[2, 3]*sb[1, 3] + ab[2, 4]*sb[1, 4] + 
       ab[2, 5]*sb[1, 5])))], 
 a[249] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 
   ((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])*sb[1, 2])/
    (sb[1, 6]*(ab[3, 6]*sb[2, 3] + ab[4, 6]*sb[2, 4] + ab[5, 6]*sb[2, 5]))], 
 a[250] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 
   (-(ab[2, 5]*sb[2, 6]) - ab[3, 5]*sb[3, 6] - ab[4, 5]*sb[4, 6])/
    (ab[1, 5]*sb[1, 6])], 
 a[251] -> XX[{-((-p[2, 3] - p[2, 4] - p[2, 5] - p[3, 4] - p[3, 5] - p[4, 5])/
      p[1, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 6])}, 
   (ab[1, 2]*sb[2, 5] + ab[1, 3]*sb[3, 5] + ab[1, 4]*sb[4, 5])/
    (ab[1, 6]*sb[5, 6])], 
 a[252] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 0], 
 a[253] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 1], 
 a[254] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 
   -((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
     (-p[1, 4] - p[2, 4] - p[3, 4] - p[4, 6]))], 
 a[255] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 
   -((ab[4, 6]*(-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6]))/
     (ab[4, 5]*(ab[1, 6]*sb[1, 5] + ab[2, 6]*sb[2, 5] + 
       ab[3, 6]*sb[3, 5])))], 
 a[256] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 
   -((-(ab[1, 5]*sb[1, 3]) - ab[2, 5]*sb[2, 3] - ab[5, 6]*sb[3, 6])/
     (ab[4, 5]*sb[3, 4]))], 
 a[257] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 
   (-(ab[1, 3]*sb[1, 4]) - ab[2, 3]*sb[2, 4] - ab[3, 6]*sb[4, 6])/
    (ab[3, 5]*sb[4, 5])], 
 a[258] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 6] - p[2, 3] - p[2, 6] - p[3, 6])/
      p[4, 5]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[4, 5])}, 
   -((-(ab[1, 4]*sb[1, 6]) - ab[2, 4]*sb[2, 6] - ab[3, 4]*sb[3, 6])/
     (ab[4, 5]*sb[5, 6]))], 
 a[259] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 0], 
 a[260] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 1], 
 a[261] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   -(((-p[1, 5] - p[1, 6])*(-p[2, 3] - p[2, 4] - p[3, 4]))/
     (p[1, 5]*p[2, 5] + p[1, 6]*p[2, 5] + p[1, 5]*p[2, 6] + p[1, 6]*p[2, 6] + 
      p[1, 5]*p[3, 5] + p[1, 6]*p[3, 5] + p[1, 5]*p[3, 6] + p[1, 6]*p[3, 6] + 
      p[1, 5]*p[4, 5] + p[1, 6]*p[4, 5] + p[1, 5]*p[4, 6] + p[1, 6]*p[4, 6] - 
      p[1, 2]*p[5, 6] - p[1, 3]*p[5, 6] - p[1, 4]*p[5, 6]))], 
 a[262] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   -(((-p[2, 3] - p[2, 4] - p[3, 4])*(-p[1, 5] - p[5, 6]))/
     (p[1, 2]*p[1, 5] + p[1, 3]*p[1, 5] + p[1, 4]*p[1, 5] - p[1, 6]*p[2, 5] + 
      p[1, 5]*p[2, 6] - p[1, 6]*p[3, 5] + p[1, 5]*p[3, 6] - p[1, 6]*p[4, 5] + 
      p[1, 5]*p[4, 6] + p[1, 2]*p[5, 6] + p[1, 3]*p[5, 6] + p[1, 4]*p[5, 6] + 
      p[2, 6]*p[5, 6] + p[3, 6]*p[5, 6] + p[4, 6]*p[5, 6]))], 
 a[263] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   (ab[2, 5]*sb[1, 2] + ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4])/
    (ab[5, 6]*sb[1, 6])], 
 a[264] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   (ab[4, 5]*(-(ab[2, 3]*sb[1, 3]) - ab[2, 4]*sb[1, 4]))/
    (ab[2, 5]*ab[4, 5]*sb[1, 5] + ab[2, 5]*ab[4, 6]*sb[1, 6] - 
     ab[2, 4]*ab[5, 6]*sb[1, 6])], 
 a[265] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   -((ab[4, 5]*(-p[2, 3] - p[2, 4] - p[3, 4])*sb[1, 2])/
     (-(ab[3, 5]*ab[4, 5]*sb[1, 5]*sb[2, 3]) + ab[3, 4]*ab[5, 6]*sb[1, 6]*
       sb[2, 3] - ab[4, 5]^2*sb[1, 5]*sb[2, 4] - ab[4, 6]*sb[1, 6]*
       (ab[3, 5]*sb[2, 3] + ab[4, 5]*sb[2, 4])))], 
 a[266] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   -((ab[1, 2]*(-(ab[2, 4]*sb[2, 5]) - ab[3, 4]*sb[3, 5]))/
     (-(ab[1, 2]*ab[1, 4]*sb[1, 5]) + ab[1, 6]*ab[2, 4]*sb[5, 6] - 
      ab[1, 4]*ab[2, 6]*sb[5, 6]))], 
 a[267] -> XX[{(-p[2, 3] - p[2, 4] - p[3, 4])/(-p[1, 5] - p[1, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[1, 5] - p[1, 6] - p[5, 6])}, 
   -((ab[1, 2]*(-p[2, 3] - p[2, 4] - p[3, 4])*sb[4, 5])/
     (-(ab[1, 2]^2*sb[1, 5]*sb[2, 4]) - ab[1, 2]*ab[1, 3]*sb[1, 5]*sb[3, 4] + 
      ab[1, 6]*ab[2, 3]*sb[3, 4]*sb[5, 6] - 
      ab[2, 6]*(ab[1, 2]*sb[2, 4] + ab[1, 3]*sb[3, 4])*sb[5, 6]))], 
 a[268] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 0], 
 a[269] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 1], 
 a[270] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 
   -((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
     (-p[1, 3] - p[2, 3] - p[3, 5] - p[3, 6]))], 
 a[271] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 
   -((-(ab[1, 4]*sb[1, 2]) - ab[4, 5]*sb[2, 5] - ab[4, 6]*sb[2, 6])/
     (ab[3, 4]*sb[2, 3]))], 
 a[272] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 
   (-(ab[1, 2]*sb[1, 3]) - ab[2, 5]*sb[3, 5] - ab[2, 6]*sb[3, 6])/
    (ab[2, 4]*sb[3, 4])], 
 a[273] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 
   (-(ab[1, 5]*sb[1, 4]) - ab[2, 5]*sb[2, 4] - ab[5, 6]*sb[4, 6])/
    (ab[3, 5]*sb[3, 4])], 
 a[274] -> XX[{-((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])/
      p[3, 4]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[3, 4])}, 
   -(((-p[1, 2] - p[1, 5] - p[1, 6] - p[2, 5] - p[2, 6] - p[5, 6])*sb[4, 5])/
     (sb[3, 4]*(-(ab[1, 3]*sb[1, 5]) - ab[2, 3]*sb[2, 5] - 
       ab[3, 6]*sb[5, 6])))], 
 a[275] -> XX[{(p[1, 6]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + 
       p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]))/
     (p[1, 5]*(-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5] - p[5, 6])), 
    -(((p[2, 3] + p[2, 4] + p[3, 4])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[1, 5]*(-p[1, 5] - p[2, 5] - 
        p[3, 5] - p[4, 5] - p[5, 6])))}, 0], 
 a[276] -> XX[{(p[1, 6]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + 
       p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]))/
     (p[1, 5]*(-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5] - p[5, 6])), 
    -(((p[2, 3] + p[2, 4] + p[3, 4])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[1, 5]*(-p[1, 5] - p[2, 5] - 
        p[3, 5] - p[4, 5] - p[5, 6])))}, 1], 
 a[277] -> XX[{(p[1, 6]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + 
       p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]))/
     (p[1, 5]*(-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5] - p[5, 6])), 
    -(((p[2, 3] + p[2, 4] + p[3, 4])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[1, 5]*(-p[1, 5] - p[2, 5] - 
        p[3, 5] - p[4, 5] - p[5, 6])))}, -(p[1, 6]/p[1, 5])], 
 a[278] -> XX[{(p[1, 6]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + 
       p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]))/
     (p[1, 5]*(-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5] - p[5, 6])), 
    -(((p[2, 3] + p[2, 4] + p[3, 4])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[1, 5]*(-p[1, 5] - p[2, 5] - 
        p[3, 5] - p[4, 5] - p[5, 6])))}, 
   -((p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])/
     (-p[2, 5] - p[3, 5] - p[4, 5]))], 
 a[279] -> XX[{(p[1, 6]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 5] + p[2, 3] + 
       p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5]))/
     (p[1, 5]*(-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5] - p[5, 6])), 
    -(((p[2, 3] + p[2, 4] + p[3, 4])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[1, 5]*(-p[1, 5] - p[2, 5] - 
        p[3, 5] - p[4, 5] - p[5, 6])))}, -(p[1, 6]/(p[1, 5] + p[5, 6]))], 
 a[280] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 0], 
 a[281] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 1], 
 a[282] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 
   -((p[1, 2] + p[1, 6] + p[2, 6])/(-p[1, 6] - p[2, 6]))], 
 a[283] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 
   (-p[3, 4] - p[3, 5])/p[3, 6]], 
 a[284] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 
   -(p[4, 5]/(p[4, 6] + p[5, 6]))], 
 a[285] -> XX[{-(((p[1, 2] + p[1, 6] + p[2, 6])*p[4, 5] - 
       (p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])*
        (p[3, 4] + p[3, 5] + p[4, 5]))/(p[3, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6]))), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[3, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])))}, 
   -((p[3, 4] + p[3, 5] + p[4, 5])/(p[3, 6] + p[4, 6] + p[5, 6]))], 
 a[286] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + 
       p[2, 4] + p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]))/
     (p[4, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])), 
    -(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[4, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6])))}, 0], 
 a[287] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + 
       p[2, 4] + p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]))/
     (p[4, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])), 
    -(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[4, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6])))}, 1], 
 a[288] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + 
       p[2, 4] + p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]))/
     (p[4, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])), 
    -(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[4, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6])))}, 
   -((p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])/
     (-p[1, 6] - p[2, 6] - p[3, 6]))], 
 a[289] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + 
       p[2, 4] + p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]))/
     (p[4, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])), 
    -(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[4, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6])))}, -(p[4, 5]/p[4, 6])], 
 a[290] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 4] + p[1, 6] + p[2, 3] + 
       p[2, 4] + p[2, 6] + p[3, 4] + p[3, 6] + p[4, 6]))/
     (p[4, 6]*(-p[1, 6] - p[2, 6] - p[3, 6] - p[4, 6] - p[5, 6])), 
    -(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[4, 6]*(-p[1, 6] - p[2, 6] - 
        p[3, 6] - p[4, 6] - p[5, 6])))}, -(p[4, 5]/(p[4, 6] + p[5, 6]))], 
 a[291] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 0], 
 a[292] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 1], 
 a[293] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   -(((-p[1, 2] - p[1, 3] - p[2, 3])*(-p[4, 5] - p[4, 6]))/
     (p[1, 5]*p[4, 5] + p[1, 6]*p[4, 5] + p[2, 5]*p[4, 5] + p[2, 6]*p[4, 5] + 
      p[3, 5]*p[4, 5] + p[3, 6]*p[4, 5] + p[1, 5]*p[4, 6] + p[1, 6]*p[4, 6] + 
      p[2, 5]*p[4, 6] + p[2, 6]*p[4, 6] + p[3, 5]*p[4, 6] + p[3, 6]*p[4, 6] - 
      p[1, 4]*p[5, 6] - p[2, 4]*p[5, 6] - p[3, 4]*p[5, 6]))], 
 a[294] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   -(((-p[1, 2] - p[1, 3] - p[2, 3])*(-p[4, 6] - p[5, 6]))/
     (-(p[1, 6]*p[4, 5]) - p[2, 6]*p[4, 5] - p[3, 6]*p[4, 5] + 
      p[1, 4]*p[4, 6] + p[1, 5]*p[4, 6] + p[2, 4]*p[4, 6] + p[2, 5]*p[4, 6] + 
      p[3, 4]*p[4, 6] + p[3, 5]*p[4, 6] + p[1, 4]*p[5, 6] + p[1, 5]*p[5, 6] + 
      p[2, 4]*p[5, 6] + p[2, 5]*p[5, 6] + p[3, 4]*p[5, 6] + 
      p[3, 5]*p[5, 6]))], 
 a[295] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   (ab[4, 6]*(-p[1, 2] - p[1, 3] - p[2, 3]))/
    (-(ab[4, 6]*(-p[1, 4] - p[2, 4] - p[3, 4])) - 
     ab[5, 6]*(ab[1, 4]*sb[1, 5] + ab[2, 4]*sb[2, 5] + ab[3, 4]*sb[3, 5]))], 
 a[296] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   (ab[1, 6]*(-(ab[1, 3]*sb[1, 4]) - ab[2, 3]*sb[2, 4]))/
    (ab[1, 5]*ab[3, 6]*sb[4, 5] - ab[1, 3]*ab[5, 6]*sb[4, 5] + 
     ab[1, 6]*ab[3, 6]*sb[4, 6])], 
 a[297] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   (ab[1, 6]*(-p[1, 2] - p[1, 3] - p[2, 3])*sb[3, 4])/
    (-(ab[1, 2]*ab[5, 6]*sb[2, 3]*sb[4, 5]) - 
     ab[1, 5]*(-(ab[1, 6]*sb[1, 3]) - ab[2, 6]*sb[2, 3])*sb[4, 5] + 
     ab[1, 6]^2*sb[1, 3]*sb[4, 6] + ab[1, 6]*ab[2, 6]*sb[2, 3]*sb[4, 6])], 
 a[298] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   (ab[3, 4]*(ab[1, 2]*sb[2, 6] + ab[1, 3]*sb[3, 6]))/
    (-(ab[1, 4]*ab[3, 4]*sb[4, 6]) - ab[1, 4]*ab[3, 5]*sb[5, 6] + 
     ab[1, 3]*ab[4, 5]*sb[5, 6])], 
 a[299] -> XX[{(-p[1, 2] - p[1, 3] - p[2, 3])/(-p[4, 5] - p[4, 6] - p[5, 6]), 
    (-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - p[2, 3] - p[2, 4] - 
      p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - 
      p[5, 6])/(-p[4, 5] - p[4, 6] - p[5, 6])}, 
   (ab[3, 4]*(-p[1, 2] - p[1, 3] - p[2, 3])*sb[1, 6])/
    (ab[2, 4]*ab[3, 4]*sb[1, 2]*sb[4, 6] + ab[3, 4]^2*sb[1, 3]*sb[4, 6] - 
     ab[2, 3]*ab[4, 5]*sb[1, 2]*sb[5, 6] + 
     ab[3, 5]*(ab[2, 4]*sb[1, 2] + ab[3, 4]*sb[1, 3])*sb[5, 6])], 
 a[300] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 0], 
 a[301] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 1], 
 a[302] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 
   -((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
     (-p[1, 2] - p[2, 4] - p[2, 5] - p[2, 6]))], 
 a[303] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 
   -((-(ab[3, 4]*sb[1, 4]) - ab[3, 5]*sb[1, 5] - ab[3, 6]*sb[1, 6])/
     (ab[2, 3]*sb[1, 2]))], 
 a[304] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 
   (-(ab[1, 4]*sb[2, 4]) - ab[1, 5]*sb[2, 5] - ab[1, 6]*sb[2, 6])/
    (ab[1, 3]*sb[2, 3])], 
 a[305] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 
   (-(ab[1, 4]*sb[1, 3]) - ab[4, 5]*sb[3, 5] - ab[4, 6]*sb[3, 6])/
    (ab[2, 4]*sb[2, 3])], 
 a[306] -> XX[{-((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[2, 3]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[2, 3])}, 
   -(((-p[1, 4] - p[1, 5] - p[1, 6] - p[4, 5] - p[4, 6] - p[5, 6])*sb[3, 4])/
     (sb[2, 3]*(-(ab[1, 2]*sb[1, 4]) - ab[2, 5]*sb[4, 5] - 
       ab[2, 6]*sb[4, 6])))], 
 a[307] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 0], 
 a[308] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 1], 
 a[309] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 
   -((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
     (-p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6]))], 
 a[310] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 
   (ab[2, 6]*(-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6]))/
    (ab[1, 2]*(-(ab[3, 6]*sb[1, 3]) - ab[4, 6]*sb[1, 4] - 
      ab[5, 6]*sb[1, 5]))], 
 a[311] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 
   (-(ab[3, 4]*sb[2, 4]) - ab[3, 5]*sb[2, 5] - ab[3, 6]*sb[2, 6])/
    (ab[1, 3]*sb[1, 2])], 
 a[312] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 
   -(((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])*sb[2, 3])/
     (sb[1, 2]*(-(ab[1, 4]*sb[3, 4]) - ab[1, 5]*sb[3, 5] - 
       ab[1, 6]*sb[3, 6])))], 
 a[313] -> XX[{-((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])/
      p[1, 2]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[1, 2])}, 
   ((-p[3, 4] - p[3, 5] - p[3, 6] - p[4, 5] - p[4, 6] - p[5, 6])*sb[1, 6])/
    (sb[1, 2]*(ab[2, 3]*sb[3, 6] + ab[2, 4]*sb[4, 6] + ab[2, 5]*sb[5, 6]))], 
 a[314] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 0], 
 a[315] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 1], 
 a[316] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 
   -((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
     (-p[1, 5] - p[2, 5] - p[3, 5] - p[4, 5]))], 
 a[317] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 
   (ab[2, 5]*sb[1, 2] + ab[3, 5]*sb[1, 3] + ab[4, 5]*sb[1, 4])/
    (ab[5, 6]*sb[1, 6])], 
 a[318] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 
   -((ab[4, 6]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4]))/
     (ab[5, 6]*(ab[1, 4]*sb[1, 5] + ab[2, 4]*sb[2, 5] + 
       ab[3, 4]*sb[3, 5])))], 
 a[319] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 
   -((-(ab[1, 6]*sb[1, 4]) - ab[2, 6]*sb[2, 4] - ab[3, 6]*sb[3, 4])/
     (ab[5, 6]*sb[4, 5]))], 
 a[320] -> XX[{-((-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4])/
      p[5, 6]), -((-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6] - 
       p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6] - p[3, 4] - p[3, 5] - p[3, 6] - 
       p[4, 5] - p[4, 6] - p[5, 6])/p[5, 6])}, 
   (ab[1, 5]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[2, 3] - p[2, 4] - p[3, 4]))/
    (ab[5, 6]*(-(ab[1, 2]*sb[2, 6]) - ab[1, 3]*sb[3, 6] - 
      ab[1, 4]*sb[4, 6]))], 
 a[321] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + 
       p[2, 5] + p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]))/
     (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])))}, 0], 
 a[322] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + 
       p[2, 5] + p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]))/
     (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])))}, 1], 
 a[323] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + 
       p[2, 5] + p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]))/
     (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])))}, 
   -((p[1, 2] + p[1, 3] + p[1, 6] + p[2, 3] + p[2, 6] + p[3, 6])/
     (-p[1, 3] - p[2, 3] - p[3, 6]))], 
 a[324] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + 
       p[2, 5] + p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]))/
     (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])))}, 
   -(p[4, 5]/p[3, 5])], 
 a[325] -> XX[{(p[4, 5]*(p[1, 2] + p[1, 3] + p[1, 5] + p[1, 6] + p[2, 3] + 
       p[2, 5] + p[2, 6] + p[3, 5] + p[3, 6] + p[5, 6]))/
     (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[3, 5]*(-p[1, 3] - p[2, 3] - p[3, 4] - p[3, 5] - p[3, 6])))}, 
   -(p[4, 5]/(p[3, 4] + p[3, 5]))], 
 a[326] -> XX[{(p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + 
       p[2, 5] + p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 0], 
 a[327] -> XX[{(p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + 
       p[2, 5] + p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 1], 
 a[328] -> XX[{(p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + 
       p[2, 5] + p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -(p[3, 4]/p[2, 4])], 
 a[329] -> XX[{(p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + 
       p[2, 5] + p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -(p[3, 4]/(p[2, 3] + p[2, 4]))], 
 a[330] -> XX[{(p[3, 4]*(p[1, 2] + p[1, 4] + p[1, 5] + p[1, 6] + p[2, 4] + 
       p[2, 5] + p[2, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[2, 4]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -((p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6])/
     (-p[1, 2] - p[2, 5] - p[2, 6]))], 
 a[331] -> XX[{(p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 0], 
 a[332] -> XX[{(p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 1], 
 a[333] -> XX[{(p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -(p[2, 3]/p[1, 3])], 
 a[334] -> XX[{(p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -(p[2, 3]/(p[1, 2] + p[1, 3]))], 
 a[335] -> XX[{(p[2, 3]*(p[1, 3] + p[1, 4] + p[1, 5] + p[1, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])), 
    -((p[1, 2]*(p[4, 5] + p[4, 6] + p[5, 6]) - (p[1, 2] + p[1, 3] + p[2, 3])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 3]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -((p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6])/
     (-p[1, 4] - p[1, 5] - p[1, 6]))], 
 a[336] -> XX[{(p[1, 6]*(p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]), 
    -((p[1, 2]*(p[3, 4] + p[3, 5] + p[4, 5]) - (p[1, 2] + p[1, 6] + p[2, 6])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]))}, 0], 
 a[337] -> XX[{(p[1, 6]*(p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]), 
    -((p[1, 2]*(p[3, 4] + p[3, 5] + p[4, 5]) - (p[1, 2] + p[1, 6] + p[2, 6])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]))}, 1], 
 a[338] -> XX[{(p[1, 6]*(p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]), 
    -((p[1, 2]*(p[3, 4] + p[3, 5] + p[4, 5]) - (p[1, 2] + p[1, 6] + p[2, 6])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]))}, 
   -(p[1, 6]/p[2, 6])], 
 a[339] -> XX[{(p[1, 6]*(p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]), 
    -((p[1, 2]*(p[3, 4] + p[3, 5] + p[4, 5]) - (p[1, 2] + p[1, 6] + p[2, 6])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]))}, 
   -(p[1, 6]/(p[1, 2] + p[2, 6]))], 
 a[340] -> XX[{(p[1, 6]*(p[2, 3] + p[2, 4] + p[2, 5] + p[2, 6] + p[3, 4] + 
       p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
     ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]), 
    -((p[1, 2]*(p[3, 4] + p[3, 5] + p[4, 5]) - (p[1, 2] + p[1, 6] + p[2, 6])*
        (p[3, 4] + p[3, 5] + p[3, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      ((-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])*p[2, 6]))}, 
   -((p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])/
     (-p[2, 3] - p[2, 4] - p[2, 5]))], 
 a[341] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 0], 
 a[342] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 1], 
 a[343] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -(p[1, 6]/(p[1, 2] + p[2, 6]))], 
 a[344] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -((p[2, 3] + p[2, 4] + p[3, 4])/(-p[2, 3] - p[2, 4]))], 
 a[345] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   (-p[1, 5] - p[5, 6])/p[2, 5]], 
 a[346] -> XX[{-((p[1, 6]*(p[2, 3] + p[2, 4] + p[3, 4]) - 
       (p[2, 3] + p[2, 4] + p[2, 5] + p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 5] + p[1, 6] + p[5, 6]))/(p[2, 5]*(-p[1, 2] - p[2, 3] - 
        p[2, 4] - p[2, 5] - p[2, 6]))), 
    -(((p[1, 2] + p[1, 6] + p[2, 6])*p[3, 4] - (p[3, 4] + p[3, 5] + p[4, 5])*
        (p[1, 2] + p[1, 5] + p[1, 6] + p[2, 5] + p[2, 6] + p[5, 6]))/
      (p[2, 5]*(-p[1, 2] - p[2, 3] - p[2, 4] - p[2, 5] - p[2, 6])))}, 
   -((p[1, 5] + p[1, 6] + p[5, 6])/(p[1, 2] + p[2, 5] + p[2, 6]))], 
 a[347] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 0], 
 a[348] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 1], 
 a[349] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -((p[1, 2] + p[1, 3] + p[2, 3])/(-p[1, 2] - p[1, 3]))], 
 a[350] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   (-p[4, 5] - p[4, 6])/p[1, 4]], 
 a[351] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -(p[5, 6]/(p[1, 5] + p[1, 6]))], 
 a[352] -> XX[{-(((p[1, 2] + p[1, 3] + p[2, 3])*p[5, 6] - 
       (p[1, 2] + p[1, 3] + p[1, 4] + p[2, 3] + p[2, 4] + p[3, 4])*
        (p[4, 5] + p[4, 6] + p[5, 6]))/(p[1, 4]*(-p[1, 2] - p[1, 3] - 
        p[1, 4] - p[1, 5] - p[1, 6]))), 
    -((p[2, 3]*(p[1, 5] + p[1, 6] + p[5, 6]) - (p[2, 3] + p[2, 4] + p[3, 4])*
        (p[1, 4] + p[1, 5] + p[1, 6] + p[4, 5] + p[4, 6] + p[5, 6]))/
      (p[1, 4]*(-p[1, 2] - p[1, 3] - p[1, 4] - p[1, 5] - p[1, 6])))}, 
   -((p[4, 5] + p[4, 6] + p[5, 6])/(p[1, 4] + p[1, 5] + p[1, 6]))]};

==> anc/XC_diag_128.m <==
(*
the result of the regulated XC diagram: three edges are [x_1,x_2], [x_2,x_3], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G[{a..},b] is the Goncharov polylogarithm
*)

G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{(X[2, 9]*X[3, 8] - X[2, 8]*X[3, 9])/(X[2, 9]*(-X[2, 8] + X[2, 9] + 
       X[3, 8] - X[3, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[2, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] + 
 G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{(-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 9]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1]*G[{0, 1}, 1] - 
 G[{0, 1}, 1]*G[{0, (X[2, 9]*X[3, 8] - X[2, 8]*X[3, 9])/
     (X[2, 9]*(-X[2, 8] + X[2, 9] + X[3, 8] - X[3, 9]))}, 1] + 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[2, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] - 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 8]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] + 
 G[{0, 1}, 1]*G[{0, (-(X[2, 9]*X[3, 8]) + X[2, 8]*X[3, 9])/
     (X[3, 9]*(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] - 
 G[{(1 - X[1, 3])^(-1)}, 1]*G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
   1] - (G[{(1 - X[2, 8])^(-1)}, 1]^2*
   G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
    1])/2 + G[{(1 - X[1, 3])^(-1)}, 1]*G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
   1] + (G[{(1 - X[2, 9])^(-1)}, 1]^2*
   G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
    1])/2 + G[{0, -(X[2, 9]/(X[2, 8] - X[2, 9]))}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 
   1] - G[{(1 - X[3, 8])^(-1)}, 1]^2*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 1] + 
 G[{(1 - X[3, 9])^(-1)}, 1]^2*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 1] + 
 G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1}, 
   1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 0}, 
   1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 0}, 
   1] - G[{(1 - X[1, 3])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 8]/(X[2, 8] - X[3, 8])}, 1] + G[{(1 - X[1, 3])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 9]/(X[2, 9] - X[3, 9])}, 1] - G[{-(X[2, 9]/(X[2, 8] - X[2, 9]))}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + G[{-(X[2, 9]/(X[2, 8] - X[2, 9]))}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9]))}, 1] - 
 G[{(1 - X[1, 3])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] - G[{(1 - X[2, 8])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] + G[{(1 - X[1, 3])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] + G[{(1 - X[2, 9])^(-1)}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] - 
 G[{-(X[2, 9]/(X[2, 8] - X[2, 9]))}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] + 
 G[{-(X[2, 9]/(X[2, 8] - X[2, 9]))}, 1]*
  G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0}, 1] + 
 G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0}, 
   1] + G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1}, 
   1] - G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1}, 
   1] - 2*G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] + 2*G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] - 2*G[{(1 - X[3, 8])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] + 2*G[{(1 - X[3, 9])^(-1)}, 1]*
  G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{0, 1, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{0, -((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 0, 
   X[2, 8]/(X[2, 8] - X[3, 8])}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 0, 
   X[2, 9]/(X[2, 9] - X[3, 9])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 8]/(X[2, 8] - X[3, 8]), X[2, 8]/(X[2, 8] - X[3, 8])}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 9]/(X[2, 9] - X[3, 9]), X[2, 8]/(X[2, 8] - X[3, 8])}, 1] + 
 2*G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
    X[2, 9]/(X[2, 9] - X[3, 9]), X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), 0, 0}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), 0, X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), 0, 0}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), 0, X[2, 8]/(X[2, 8] - X[3, 8])}, 1] + 
 2*G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9]), 0, X[2, 9]/(X[2, 9] - X[3, 9])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] + 
 2*G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    X[2, 9]/(X[2, 9] - X[3, 9]), X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 8]/(X[2, 8] - X[3, 8])}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   X[2, 9]/(X[2, 9] - X[3, 9])}, 1] + 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 8]/(X[2, 8] - X[3, 8]), 0}, 1] - 
 G[{-((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -((-X[2, 8] + X[2, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   X[2, 9]/(X[2, 9] - X[3, 9]), 0}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 0, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 0, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 0}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 0}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 1, 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 0, 1}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, 0}, 1] + 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, 1}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), 1, -(X[3, 8]/(X[2, 8] - X[3, 8]))}, 1] - 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 8]/(X[2, 8] - X[3, 8])), -(X[3, 8]/(X[2, 8] - X[3, 8])), 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 0, 1}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, 0}, 1] - 
 G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
   -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, 1}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), 1, -(X[3, 9]/(X[2, 9] - X[3, 9]))}, 1] + 
 2*G[{-((X[3, 8] - X[3, 9])/(X[2, 8] - X[2, 9] - X[3, 8] + X[3, 9])), 
    -(X[3, 9]/(X[2, 9] - X[3, 9])), -(X[3, 9]/(X[2, 9] - X[3, 9])), 1}, 1]


==> anc/XC_diag_148.m <==
(*
the symbol of the finite XC diagram: three edges are [x_1,x_2], [x_4,x_5], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2
*)

SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[1, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 2*SB[dlog[X[1, 4]], dlog[X[4, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 4]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 4]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[1, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[1, 4]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[1, 4]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[1, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[1, 5]], dlog[X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[1, 5]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[1, 5]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[1, 5]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[1, 5]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[1, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 4]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 4]], dlog[X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 4]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 4]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 4]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 4]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[2, 4]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 4]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[2, 4]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 4]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 5]], dlog[X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[2, 5]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[2, 5]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 5]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[2, 5]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[2, 5]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[2, 5]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[2, 5]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 8]], dlog[X[1, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 8]], dlog[X[2, 4]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 8]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[4, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[4, 8]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 8]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 4]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 4]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[-X[4, 8] + X[4, 9]]] - SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[4, 9]]] + SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 8] + X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], dlog[-X[1, 4] + X[2, 4]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[1, 4] + X[2, 4]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[1, 4]*X[4, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[4, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-X[4, 8] + X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-X[4, 8] + X[4, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[4, 9]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 9]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[4, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 0], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[4, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[4, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[4, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[4, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 8]], dlog[X[1, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[1, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] - SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[4, 8] + X[5, 8]]] + SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[4, 8] + X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], dlog[-X[1, 4] + X[1, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[1, 4] + X[1, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[1, 4]*X[5, 8]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], dlog[-X[4, 8] + X[5, 8]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-X[4, 8] + X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-X[4, 8] + X[5, 8]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[5, 8] - 
    X[2, 4]*X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[X[2, 5]*X[4, 8] - X[2, 4]*X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 8]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 8]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 8]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 8]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 8]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 8]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 2*SB[dlog[X[5, 9]], dlog[X[2, 5]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - 
    X[2, 5]*X[5, 8] + X[1, 5]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - 
    X[2, 4]*X[5, 8] + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[4, 9] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
    X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[1, 5]*X[5, 9]]] + SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] - SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] - SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-X[5, 8] + X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
    X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
    X[2, 4]*X[5, 9]]] + SB[dlog[X[5, 9]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] + SB[dlog[X[5, 9]], 
  dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[1, 5] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-X[5, 8] + X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[5, 8]) + X[1, 5]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 9]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 9]], 
  dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-X[4, 9] + X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[2, 5]*X[4, 9]) + X[2, 4]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[1, 5] + X[2, 5]]] - SB[dlog[X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]]] + SB[dlog[X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], dlog[X[2, 5]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-X[1, 5] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[1, 5]*X[4, 9] - X[2, 5]*X[5, 8] + 
    X[1, 5]*X[5, 9]], dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 4]*X[4, 9] - X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[1, 5]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[2, 5]*X[4, 8] - X[2, 5]*X[4, 9] - X[2, 4]*X[5, 8] + 
    X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + 
    X[1, 5]*X[4, 9] - X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - 
    X[1, 4]*X[5, 9] + X[2, 4]*X[5, 9]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + 
       X[2, 5]))], dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, 1], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - SB[dlog[X[5, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[2, 4]/(-X[2, 4] + X[2, 5]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 + SB[dlog[X[5, 9]], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[1, 4]/(-X[1, 4] + X[1, 5]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -((-X[1, 4] + X[2, 4])/(X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]))], 
   dlog[-(X[4, 9]*X[5, 8]) + X[4, 8]*X[5, 9]]]/2 - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
     ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
       X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
  dlog[X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5]]] - 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[2, 4]) + X[1, 4]*X[2, 5]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[2, 4]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 4]*X[4, 9] - 
     X[1, 5]*X[4, 9] + X[2, 4]*X[5, 8] - X[2, 5]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[1, 5]*X[5, 9]]]/2 + 
 SB[dlog[X[5, 9]], XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8])), (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/
      ((X[1, 4] - X[1, 5] - X[2, 4] + X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + 
        X[5, 8]))}, -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   XX[{(X[2, 4]*X[4, 8] - X[1, 4]*X[4, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8])), 
     (X[2, 5]*X[5, 8] - X[1, 5]*X[5, 9])/((X[1, 4] - X[1, 5] - X[2, 4] + 
        X[2, 5])*(X[1, 4] - X[1, 5] - X[4, 8] + X[5, 8]))}, 
    -(X[4, 8]/(-X[4, 8] + X[5, 8]))], 
   dlog[-(X[1, 5]*X[4, 8]) + X[2, 5]*X[4, 8] + X[1, 5]*X[4, 9] - 
     X[2, 5]*X[4, 9] + X[1, 4]*X[5, 8] - X[2, 4]*X[5, 8] - X[1, 4]*X[5, 9] + 
     X[2, 4]*X[5, 9]]]/2


==> anc/X_diag_18.m <==
(*
the result of the finite X diagram: three edges are [x_1,x_2], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2, G[{a..},b] is the Goncharov polylogarithm
*)

-2*G[{(1 - X[1, 8])^(-1)}, 1]*G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(1 - X[1, 8])^(-1)}, 1]*G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{(1 + ((X[1, 8] - X[1, 9])*(X[1, 8] - X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1] + G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1] - 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{X[1, 8]/(X[1, 8] - X[2, 8]), X[1, 8]/(X[1, 8] - X[2, 8])}, 1] + 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{X[1, 8]/(X[1, 8] - X[2, 8]), X[1, 8]/(X[1, 8] - X[2, 8])}, 1] - 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{X[1, 8]/(X[1, 8] - X[2, 8]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{X[1, 8]/(X[1, 8] - X[2, 8]), -((-X[1, 8] + X[1, 9])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 2*G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{(1 + ((X[1, 8] - X[1, 9])*(X[1, 8] - X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[1, 9])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] - 2*G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] - G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{(1 + ((X[1, 8] - X[1, 9])*(X[1, 8] - X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + 
 G[{X[1, 8]/(X[1, 8] - X[2, 8]), X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9]), X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - 
 G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9]), X[1, 8]/(X[1, 8] - X[1, 9])}, 1] + 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9]), -((-X[1, 8] + X[2, 8])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9]), -((-X[1, 8] + X[2, 8])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{(-(X[1, 9]*X[2, 8]) + X[1, 8]*X[2, 9])/
     (X[1, 8]*(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9]), X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + 
 G[{(1 + ((-X[1, 8] + X[1, 9])*(-X[1, 8] + X[2, 8]))/(-(X[1, 9]*X[2, 8]) + 
        X[1, 8]*X[2, 9]))^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9]), X[2, 8]/(X[2, 8] - X[2, 9])}, 1] - 
 G[{(1 - X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9]), -((-X[1, 8] + X[2, 8])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{-(-1 + X[1, 8])^(-1)}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9]), -((-X[1, 8] + X[2, 8])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] + 
 G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9]), -((-X[1, 8] + X[2, 8])/
      (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9])}, 1] + G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[2, 8]/(X[2, 8] - X[2, 9])}, 1] - G[{X[1, 8]/(X[1, 8] - X[2, 8])}, 1]*
  G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9]))}, 1] - 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[2, 8]/(X[2, 8] - X[2, 9]), -((-X[1, 8] + X[2, 8])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[1, 8]/(X[1, 8] - X[1, 9])}, 
  1] + G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[2, 8]/(X[2, 8] - X[2, 9]), -((-X[1, 8] + X[2, 8])/
     (X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), X[2, 8]/(X[2, 8] - X[2, 9])}, 
  1] - G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0, 
   X[1, 8]/(X[1, 8] - X[1, 9])}, 1] + 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 0, 
   X[2, 8]/(X[2, 8] - X[2, 9])}, 1] + 
 2*G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
    X[1, 8]/(X[1, 8] - X[1, 9]), X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 8]/(X[1, 8] - X[1, 9]), X[2, 8]/(X[2, 8] - X[2, 9])}, 1] - 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[2, 8]/(X[2, 8] - X[2, 9]), X[1, 8]/(X[1, 8] - X[1, 9])}, 1] + 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[1, 8]/(X[1, 8] - X[1, 9])}, 1] - 
 G[{-((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   -((-X[1, 8] + X[2, 8])/(X[1, 8] - X[1, 9] - X[2, 8] + X[2, 9])), 
   X[2, 8]/(X[2, 8] - X[2, 9])}, 1]


==> anc/Y2_diag_128.m <==
(*
the symbol of the regulated Y2 diagram: three edges are [x_1,x_2], [x_2,x_3], [x_8,x_9]
and X[i,j] = (x_i - x_j)^2
*)

-1/4*SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]] + SB[dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[X[1, 3]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - SB[dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  2 + SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[1, 8] + X[2, 8]]] - SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] - SB[dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 3]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  4 + SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - SB[dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  2 + SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + 
 (3*SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-X[1, 8] + X[2, 8]]])/2 + 
 (3*SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-X[2, 8] + X[3, 8]]])/2 - 
 (3*SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
      X[2, 8]*X[3, 8]]])/2 - SB[dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 + SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
  dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]]] - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
  dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
    X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]] - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
     X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[2, 8]], 
  dlog[-X[1, 8] + X[2, 8]]] - SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[2, 8]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] + SB[dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[1, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  2 + SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
  dlog[-X[1, 8] + X[2, 8]]] - SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] - SB[dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  2 + SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[1, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
  dlog[-X[1, 8] + X[2, 8]]] - SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] + SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - 2*SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]] - 2*SB[dlog[X[2, 8]], dlog[X[2, 8]], 
   dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]] + 
 2*SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]] + SB[dlog[X[2, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + SB[dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[1, 8] + X[2, 8]], dlog[-X[2, 8] + X[3, 8]]] - 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] + SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]] + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
    X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]] + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 3]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[1, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
  dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]]] + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] - SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
  dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
    X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]] + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
     X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[1, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
  dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]]] + 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] - SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
  dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
    X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]] - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
     X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 - SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 + SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[3, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 3]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  4 - SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 3]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 - SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[2, 8]], 
  dlog[-X[1, 8] + X[2, 8]]] - SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[2, 8]], 
  dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
    X[2, 8]*X[3, 8]]] + SB[dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  4 - SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + SB[dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + SB[dlog[X[3, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], dlog[X[1, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 3]], dlog[-X[1, 8] + X[2, 8]]]/
  2 + SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 3]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 + 
 (3*SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-X[1, 8] + X[2, 8]]])/2 + 
 (3*SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-X[2, 8] + X[3, 8]]])/2 - 
 (3*SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[2, 8]], 
    dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
      X[2, 8]*X[3, 8]]])/2 - SB[dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-X[1, 8] + X[2, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/
  2 + SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[X[2, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - 
     X[2, 8]^2 - X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[1, 3]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 8]], 
   dlog[-X[1, 8] + X[2, 8]]]/2 + SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[1, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[1, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
  dlog[X[2, 8]], dlog[-X[1, 8] + X[2, 8]]] - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[2, 8]], 
  dlog[-X[2, 8] + X[3, 8]]] + SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
  dlog[X[2, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
    X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]] + 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[3, 8]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 - SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[X[3, 8]], dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - 
     X[1, 8]*X[3, 8] + X[2, 8]*X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]]]/2 + SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-X[2, 8] + X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 8] + X[2, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/2 + 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], dlog[-X[2, 8] + X[3, 8]], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]], dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/2 - 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 1], 
   dlog[-(X[1, 3]*X[2, 8]) + X[1, 8]*X[2, 8] - X[2, 8]^2 - X[1, 8]*X[3, 8] + 
     X[2, 8]*X[3, 8]]]/4 + 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 8] + X[2, 8]]]/4 - 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[X[1, 3] - X[1, 8] + X[2, 8]]]/4 + 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[2, 8] + X[3, 8]]]/4 - 
 SB[dlog[X[3, 8]], XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, 0], 
   XX[{X[1, 8]/X[1, 3], X[3, 8]/X[1, 3]}, X[1, 8]/X[1, 3] - X[2, 8]/X[1, 3]], 
   dlog[-X[1, 3] - X[2, 8] + X[3, 8]]]/4


==> anc/star_diag_234.m <==
(* 
  The symbol of the regulated star diagram: three edges are [x_1,x_2], [x_2,x_3], [x_3,x_4]
  and X[i,j] = (x_i - x_j)^2, G is the Goncharov polylogarithm.
*)  


SB[dlog[X[2, 4]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[2, 4]], dlog[X[2, 4]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] - 
 (3*SB[dlog[X[2, 4]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[2, 4]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[2, 4]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[3, 5]]] + 
 (3*SB[dlog[X[2, 4]], dlog[X[2, 4]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[2, 4]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[2, 4]], dlog[X[2, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]]]/
  2 + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + 
 (3*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
    dlog[X[3, 5]]])/2 - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/
  2 - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 5]], dlog[X[3, 5]]]/2 + SB[dlog[X[2, 4]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - 
 3*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[3, 5]]] + (5*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
    dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]]]/
  2 + (3*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
    dlog[X[3, 5]]])/2 + SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 
 (7*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 + 
 3*SB[dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]]] + 
 (3*SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[2, 4]], dlog[X[3, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[2, 4]], dlog[X[3, 5]], 
  dlog[X[3, 5]], dlog[X[2, 4]]] - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + (3*SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + SB[dlog[X[2, 4]], dlog[X[3, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]]/2 + SB[dlog[X[2, 4]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]]]/2 + SB[dlog[X[2, 4]], dlog[X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 3*SB[dlog[X[2, 4]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]], dlog[X[3, 5]]] - 
 (3*SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 2*SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[3, 5]]] + 2*SB[dlog[X[2, 5]], dlog[X[2, 4]], 
   dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[2, 4]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - 3*SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - SB[dlog[X[2, 5]], dlog[X[2, 4]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]]/2 - SB[dlog[X[2, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]]]/2 - SB[dlog[X[2, 5]], dlog[X[2, 4]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + 3*SB[dlog[X[2, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]]]/
  2 - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - 
 (3*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
    dlog[X[3, 5]]])/2 + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/
  2 + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 5]], dlog[X[3, 5]]]/2 - SB[dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + 
 3*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[3, 5]]] - (5*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
    dlog[-X[2, 4] + X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]]]/
  2 - (3*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
    dlog[X[3, 5]]])/2 - SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + 
 (7*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 - 
 3*SB[dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - 3*SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - SB[dlog[X[2, 5]], dlog[X[3, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + SB[dlog[X[2, 5]], dlog[X[3, 5]], 
  dlog[X[3, 5]], dlog[X[2, 4]]] + 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 - (3*SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 2*SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]] + 2*SB[dlog[X[2, 5]], dlog[X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]]/2 - SB[dlog[X[2, 5]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]]]/2 - SB[dlog[X[2, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + 3*SB[dlog[X[2, 5]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 (3*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4]]])/2 - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]]]/
  2 - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
  dlog[X[2, 4] + X[3, 5]]] + 
 (7*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/
  2 + SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 5]], dlog[X[3, 5]]]/2 - SB[dlog[X[2, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 + SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
  dlog[X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 (3*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4]]])/2 - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], dlog[X[3, 5]]]/
  2 + SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4] + X[3, 5]]] - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 3*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]] - SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 - 
 (5*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 - 
 3*SB[dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4]], dlog[X[3, 5]]] + 
 (3*SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 - SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[3, 5]], dlog[X[2, 4]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[3, 5]], dlog[X[2, 4]], 
  dlog[X[3, 5]], dlog[X[2, 4]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + (3*SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + SB[dlog[X[3, 5]], dlog[X[2, 4]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]]/2 + SB[dlog[X[3, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]]]/2 + SB[dlog[X[3, 5]], dlog[X[2, 4]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[3, 5]], dlog[X[2, 4]], dlog[X[2, 4] - X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 3*SB[dlog[X[3, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[X[2, 4] + X[3, 5]]] + 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 - SB[dlog[X[3, 5]], dlog[X[2, 5]], 
  dlog[-X[2, 4] + X[2, 5]], dlog[X[3, 5]]] + 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 4] + X[2, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/
  2 + SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[3, 5]]]/2 + 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 + SB[dlog[X[3, 5]], dlog[X[2, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[X[2, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[3, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4]], dlog[X[2, 4]]] - 
 SB[dlog[X[3, 5]], dlog[X[3, 5]], dlog[X[2, 4]], dlog[-X[2, 5] + X[3, 5]]]/
  2 + (3*SB[dlog[X[3, 5]], dlog[X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + SB[dlog[X[3, 5]], dlog[X[3, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]]] + 
 SB[dlog[X[3, 5]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - 
 (3*SB[dlog[X[3, 5]], dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 (3*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4]]])/2 + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]], dlog[-X[2, 4] + X[2, 5]]]/2 + 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], dlog[X[3, 5]]]/
  2 + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
  dlog[X[2, 4] + X[3, 5]]] - 
 (7*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 4]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 + 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4]]]/
  2 - SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 4] + X[2, 5]]]/2 + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 5]], dlog[X[3, 5]]]/2 + SB[dlog[X[3, 5]], 
  dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[2, 5]], 
   dlog[-X[2, 5] + X[3, 5]]]/2 - SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
  dlog[X[2, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]] + 
 (3*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
    dlog[X[2, 4]]])/2 + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], dlog[X[3, 5]]]/
  2 - SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4] + X[3, 5]]] + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]]] - 
 3*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4]]] + SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 + 
 (5*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
    dlog[X[2, 4] - X[2, 5] + X[3, 5]]])/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4]]]/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 4] + X[2, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[3, 5]]]/2 - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
  dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] + X[3, 5]]] - 
 SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[-X[2, 5] + X[3, 5]]]/2 + 
 3*SB[dlog[X[3, 5]], dlog[-X[2, 5] + X[3, 5]], 
   dlog[X[2, 4] - X[2, 5] + X[3, 5]], dlog[X[2, 4] - X[2, 5] + X[3, 5]]]

